On Pulsar Distance Measurements and their Uncertainties

Accurate distances to pulsars can be used for a variety of studies of the Galaxy and its electron content. However, most distance measures to pulsars have been derived from the absorption (or lack thereof) of pulsar emission by Galactic HI gas, which typically implies that only upper or lower limits on the pulsar distance are available. We present a critical analysis of all measured HI distance limits to pulsars and other neutron stars, and translate these limits into actual distance estimates through a likelihood analysis that simultaneously corrects for statistical biases. We also apply this analysis to parallax measurements of pulsars in order to obtain accurate distance estimates and find that the parallax and HI distance measurements are biased in different ways, because of differences in the sampled populations. Parallax measurements typically underestimate a pulsar's distance because of the limited distance to which this technique works and the consequential strong effect of the Galactic pulsar distribution (i.e. the original Lutz-Kelker bias), in HI distance limits, however, the luminosity bias dominates the Lutz-Kelker effect, leading to overestimated distances because the bright pulsars on which this technique is applicable are more likely to be nearby given their brightness.

==> LKB.C <==
// LKB -- a stand-alone piece of code to correct for the Lutz-Kelker bias.
//
// Based on the analysis by Verbiest, Weisberg, Chael, Lee & Lorimer; ApJ 2012
//
// Joris P.W. Verbiest, MPIfR Bonn, 6 January 2012
//

// Compilation:
//
// g++ -o LKB LKB.C -Wall -Wno-deprecated -L{$PGPLOT_DIR} -I{$PGPLOT_DIR} -lcpgplot -lpgplot -L{$X11LIBDIR} -lX11 -lgfortran
//
// Notes: 
//        * You may need a -lg2c flag, depending on your system and pgplot 
//          installation.
//        * For plotting to png files, you may need -lpng
//        * X11LIBDIR is not a standard variable. We intend it to point to the 
//          directory that contains libX11.a. On many systems this would be in 
//          the /usr/X11/lib64/ or /usr/lib64/ areas or something similar. In 
//          case of doubt, try: find / -name "libX11*"

int verb = 0; // Generic verbosity flag

#include <stdio.h>
#include <stdlib.h>
#include <math.h>
#include <string.h>
#include <cpgplot.h>
#include <time.h>
#include <vector>
#include <iostream>
#include <ostream>

using namespace std;

void CalculateIntervals( double px, double sigUp, double sigDn,double H1l, 
                         double H1u, double H1le, double H1ue, int nopx, 
                         double *pxmin, double *pxmax, double *dmin, 
                         double *dmax, int *pxset, int *dset );
long double Confidence( long double *DD, long double *Prob, int *pk, 
                        long double *Res, int NN );
void Feedback( int nread, const char param[], int parval, 
               const char label[] );
void Feedback( int nread, const char param[], float parval, 
               const char label[] );
void Feedback( int nread, const char param[], char parval[], 
               const char label[] );
void Feedback( int nread, const char param[], double parval, 
               const char label[] );
double gsl_sf_erf( double x ); // GNU function -- see copyright below.
void help();
int Normalise( long double *ar, int NN );
void SaveCommand( int argc, char *argv[] );

// Class for easy passing of all input parameters
class InputParams{

  // Measurement values:
  double pxval, sigmaUp, sigmaDown, flux;
  double H1lower, H1upper, H1lerr, H1uerr;

  // Pulsar information:
  char PSRName[20]; // Pulsar name
  int MSPsw; // MSP or normal PSR

  // Plotting parameters:
  int logx, logy; // log scale switches
  float ymin, xmin, xmax; // plotting extremes
  int bwyn; // black-and-white vs. colour switch
  int outSw; // multiplicative switch. 2: plot, 3: write histogram
  char grdev[100]; // graphics device
  float charHgt; // character height

  // Parallax and distance range, stepsize and number of values:
  double pxmin, pxmax, pxsz;
  double Dmin, Dmax, Dsz;
  int pxNvals, DNvals;
  int PxRangeSet, DRangeSet;
  
  int nopx; // no px measured?
  int PlotLevel;

public:
  InputParams( int argc, char **argv ){
    // *****************
    // Initialise values
    // *****************
    pxval = -1.0; // px
    sigmaUp = -1.0;   // Px uncertainty
    sigmaDown = -1.0; // Px uncertainty
    flux = -1.0;  // flux
    H1lower = 0.0;// HI lower limit
    H1lerr = 0.0; // HI lower uncertainty
    H1upper = 0.0;// HI upper limit
    H1uerr = 0.0; // HI upper uncertainty
    strcpy( PSRName, "J0437-4715" ); // Pulsar name
    MSPsw = 0;    // no MSP
    logx = 0;     // no log scale
    logy = 0;     // no log scale
    ymin = 0.0;   // minimal y to plot
    xmin = 0.0;   // minimal x to plot
    xmax = -1.0;  // no maximal x to plot
    bwyn = 0;     // cColour plot
    outSw = 2;    // Only plot
    strcpy( grdev, "9111989/xs" ); // Graphics device 
    charHgt = 2.0;
    // Note: on 09 Nov 1989 (hence 9111989), the Berlin wall fell.
    pxmin = 1e-6; // minimum parallax (as)
    pxmax = 1.0; // maximal parallax (as)
    PxRangeSet = 1; // Parallax range has not been set yet.
    pxsz = 1e-5;  // px step size (as)
    pxNvals = (int)( ( pxmax - pxmin ) / pxsz + 1.0 ); // Number of px values
    Dmin = 1e-1;  // minimum distance (kpc)
    Dmax = 25.0;   // Maximum distance (kpc)
    DRangeSet = 1; // Distance range has not been set.
    Dsz = 1.0e-3;   // distance step size (kpc)
    DNvals = (int)( ( Dmax - Dmin ) / Dsz + 1.0 ); // Number of D values
    nopx = 1;     // No measured px.
    PlotLevel = -1; // Don't plot the 68% probability level
    // ***************************
    // Read Command-line Arguments
    // ***************************
    int nread = 0; // To check if arguments are read correctly.
    if( argc == 1 ){
      help();
      exit( 0 );
    }
    for( int ct = 1; ct < argc; ct++ ){
      if( strcmp( argv[ct], "-h" ) * 
          strcmp( argv[ct], "--help" ) * 
          strcmp( argv[ct], "-H" ) == 0 ){
        // Help
        help();
        exit( 0 );
      }else if( strcmp( argv[ct], "-px" ) == 0 ){
        nopx = 0;
        // Parallax measurement
        nread = sscanf( argv[++ct], "%lg", &pxval );
        Feedback( nread, "parallax", pxval, "-px pxval sigma" );
        if( argv[ct+1][0] == '+' ){
          // Asymmetric error bars
          nread = sscanf( argv[++ct], "%lg", &sigmaUp );
          Feedback( nread, "parallax upper uncertainty", 
                    sigmaUp, "-px pxval +sigma -sigma" );
          nread = sscanf( argv[++ct], "%lg", &sigmaDown );
          Feedback( nread, "parallax lower uncertainty",
                    sigmaDown, "-px pxval +sigma -sigma" );
        }else{
          // Symmetric error bars
          nread = sscanf( argv[++ct], "%lg", &sigmaUp );
          Feedback( nread, "parallax uncertainty", sigmaUp, "-px pxval sigma" );
          sigmaDown = sigmaUp;
        }
      }else if( strcmp( argv[ct], "-flux" ) * 
                strcmp( argv[ct], "-S" ) == 0 ){
        // Flux
        nread = sscanf( argv[++ct], "%lg", &flux );
      }else if( strcmp( argv[ct], "-ch" ) == 0 ){
        // character height
        nread = sscanf( argv[++ct], "%g", &charHgt );
        Feedback( nread, "character height", charHgt, "-ch" );
      }else if( strcmp( argv[ct], "-HIlow" ) == 0 ){
        // HI lower limit and uncertainty
        nread = sscanf( argv[++ct], "%lg", &H1lower );
        Feedback( nread, "HI lower limit", H1lower, "-HIlow value uncertainty" );
        nread = sscanf( argv[++ct], "%lg", &H1lerr );
        Feedback( nread, "HI lower limit uncertainty", H1lerr, 
                  "-HIlow value uncertainty" );
      }else if( strcmp( argv[ct], "-HIup" ) == 0 ){
        // HI upper limit and uncertainty
        nread = sscanf( argv[++ct], "%lg", &H1upper );
        Feedback( nread, "HI upper limit", H1upper, "-HIup value uncertainty" );
        nread = sscanf( argv[++ct], "%lg", &H1uerr );
        Feedback( nread, "HI upper limit uncertainty", H1uerr, 
                  "-HIup value uncertainty" );
      }else if( strcmp( argv[ct], "-psr" ) * 
                strcmp( argv[ct], "-PSR" ) == 0 ){
        // Pulsar name
        nread = sscanf( argv[++ct], "%s", PSRName );
        Feedback( nread, "Pulsar name", PSRName, "-psr name" );
      }else if( strcmp( argv[ct], "-msp" ) * 
                strcmp( argv[ct], "-MSP" ) == 0 ){
        // MSP switch
        MSPsw = 1;
        if( verb > 0)
          cout << "Will use MSP scale height.\n";
      }else if( strcmp( argv[ct], "-PlotLevel" ) == 0 ){
        // Plot 68% probability level
        PlotLevel = 1;
        if( verb > 0 )
          cout << "Will plot 68% probability level.\n";
      }else if( strcmp( argv[ct], "-logx" ) == 0 ){
        // X axis log scale
        logx = 1; 
        if( verb > 0 )
          cout << "Will use log scale on X axis.\n";
      }else if( strcmp( argv[ct], "-logy" ) == 0 ){
        // Y axis log scale
        logy = 1;
        if( verb > 0 )
          cout << "Will use log scale in Y axis.\n";
      }else if( strcmp( argv[ct], "-ymin" ) == 0 ){
        // Y-axis minimal value
        nread = sscanf( argv[++ct], "%f", &ymin );
        Feedback( nread, "Y-axis minimum", ymin, "-ymin value" );
      }else if( strcmp( argv[ct], "-xmin" ) == 0 ){
        // X-axis minimum
        nread = sscanf( argv[++ct], "%f", &xmin );
        Feedback( nread, "X-axis minimum", xmin, "-xmin value" );
      }else if( strcmp( argv[ct], "-xmax" ) == 0 ){
        // X-axis maximum
        nread = sscanf( argv[++ct], "%f", &xmax );
        Feedback( nread, "X-axis maximum", xmax, "-xmax value" );
      }else if( strcmp( argv[ct], "-bw" ) == 0 ){
        // Black-and-white plot
        bwyn = 1;
        if( verb > 0 )
          cout << "Will produce a black-and-white plot.\n";
      }else if( strcmp( argv[ct], "-noplot" ) == 0 ){
        // No plotting
        outSw /= 2;
        if( verb > 0 )
          cout << "Will not produce a plot.\n";
      }else if( strcmp( argv[ct], "-write" ) == 0 ){
        // Write histogram to file
        outSw *= 3;
        if( verb > 0 )
          cout << "Will write histogram to file histogram.dat.\n";
      }else if( strcmp( argv[ct], "-grdev" ) * 
                strcmp( argv[ct], "-gr" ) == 0 ){
        // Output device
        nread = sscanf( argv[++ct], "%s", grdev );
        Feedback( nread, "Plotting device", grdev, "-gr device/xs" );
      }else if( strcmp( argv[ct], "-pxmin" ) == 0 ){
        // Minimum parallax value
        nread = sscanf( argv[++ct], "%lg", &pxmin );
        PxRangeSet *= 2;
        Feedback( nread, "Minimal parallax value", pxmin, "-pxmin value" );
      }else if( strcmp( argv[ct], "-pxmax" ) == 0 ){
        // Maximum parallax value
        nread = sscanf( argv[++ct], "%lg", &pxmax );
        PxRangeSet *= 3;
        Feedback( nread, "Maximal parallax value", pxmax, "-pxmax value" );
      }else if( strcmp( argv[ct], "-pxrange" ) == 0 ){
        // Parallax range
        nread = sscanf( argv[++ct], "%lg", &pxmin );
        Feedback( nread, "Parallax minimum", pxmin, "-pxrange min max" );
        nread = sscanf( argv[++ct], "%lg", &pxmax );
        Feedback( nread, "Parallax maximum", pxmax, "-pxrange min max" );
        PxRangeSet = 6;
      }else if( strcmp( argv[ct], "-npx" ) == 0 ){
        // Number of parallax values
        nread = sscanf( argv[++ct], "%d", &pxNvals );
        Feedback( nread, "Number of parallax values", pxNvals, "-npx value" );
      }else if( strcmp( argv[ct], "-dmin" ) == 0 ){
        // Minimum distance value
        nread = sscanf( argv[++ct], "%lg", &Dmin );
        Feedback( nread, "Minimal distance value", Dmin, "-dmin value" );
        DRangeSet *= 2;
      }else if( strcmp( argv[ct], "-dmax" ) == 0 ){
        // Maximum distance value 
        nread = sscanf( argv[++ct], "%lg", &Dmax );
        Feedback( nread, "Maximal distance value", Dmax, "-dmax value" );
        DRangeSet *= 3;
      }else if( strcmp( argv[ct], "-distrange" ) * 
                strcmp( argv[ct], "-drange" ) == 0 ){
        // Distance range
        nread = sscanf( argv[++ct], "%lg", &Dmin );
        Feedback( nread, "Distance minimum", Dmin, "-distrange min max" );
        nread = sscanf( argv[++ct], "%lg", &Dmax );
        Feedback( nread, "Distance maximum", Dmax, "-distrange min max" );
        DRangeSet = 6;
      }else if( strcmp( argv[ct], "-ndist" ) == 0 ){
        // Number of distance values
        nread = sscanf( argv[++ct], "%d", &DNvals );
        Feedback( nread, "Number of distance values", DNvals, "-ndist value" );
      }else if( strcmp( argv[ct], "-nopx" ) == 0 ){
        // No parallax measurement
        nopx = 1;
        if( verb > 0 )
          cout << "No parallax measurement.\n";
      }else if( strcmp( argv[ct], "-silent" ) == 0 ){
        verb = -1;
      }else if( strcmp( argv[ct], "-v" ) * 
                strcmp( argv[ct], "-verb" ) == 0 ){
        if( ct == argc - 1 || argv[ct+1][0] == '-' ){
          verb = 1;
          Feedback( 1, "Verbosity", verb, "-v" );
        }else{
          nread = sscanf( argv[++ct], "%d", &verb );
          Feedback( nread, "Verbosity", verb, "-v value" );
        }
      }
    } // End loop over command-line arguments.

    CalculateIntervals( pxval, sigmaUp, sigmaDown, H1lower, H1upper,
                        H1lerr, H1uerr, nopx, &pxmin, &pxmax, &Dmin, &Dmax, 
                        &PxRangeSet, &DRangeSet );

    pxNvals = DNvals;
    // Recalculate step sizes:
    Dsz = ( Dmax - Dmin ) / (double)( DNvals - 1 );
    pxsz = ( pxmax - pxmin ) / (double)( pxNvals - 1 );

  };
  int havepx(){ return( nopx ); };
  double px(){ return( pxval ); };
  double pxerrup(){ return( sigmaUp ); };
  double pxerrlow(){ return( sigmaDown ); };
  double S(){ return( flux ); };
  double HIlv(){ return( H1lower ); };
  double HIle(){ return( H1lerr ); };
  double HIuv(){ return( H1upper ); };
  double HIue(){ return( H1uerr ); };
  char *PSR(){ return( PSRName ); };
  int MSP(){ return( MSPsw ); };
  int xlog(){ return( logx ); };
  int ylog(){ return( logy ); };
  float ymi(){ return( ymin ); };
  float xmi(){ return( xmin ); };
  float xma(){ return( xmax ); };
  float ch(){ return( charHgt ); };
  int bw(){ return( bwyn ); };
  int out(){ return( outSw ); };
  char *dev(){ return( grdev ); };
  double PxMin(){ return( pxmin ); };
  double PxMax(){ return( pxmax ); };
  double PxSz(){ return( pxsz ); };
  int NPx(){ return( pxNvals ); };
  double DMin(){ return( Dmin ); };
  double DMax(){ return( Dmax ); };
  double DSz(){ return( Dsz ); };
  int ND(){ return( DNvals ); };
  int Level(){ return( PlotLevel ); };
};

void GetHIlow( long double *DD, InputParams IP, long double *low,
               long double *PP, long double *Plow );
void GetHIup( long double *DD, InputParams IP, long double *up,
              long double *PP, long double *Pup );
void GetLumHist( long double *DD, InputParams IP, long double *lum,
                 long double *PP, long double *Plum );
void GetPxHist( long double *DD, InputParams IP, long double *Px, 
                long double *PP, long double *PPx );
void GetVolHist( long double *DD, InputParams IP, long double *Vol,
                 long double *PP, long double *Pvol );
void PlotDistance( InputParams IP, long double *DD, long double *Prob, 
                   long double *px, long double *low, long double *up,
                   long double *vol, long double *lum, int *pk,
                   long double Level );
void PlotParallax( InputParams IP, long double *PP, long double *Prob, 
                   long double *px, long double *low, long double *up,
                   long double *vol, long double *lum, int *pk,
                   long double Level );

int main( int argc, char *argv[] ){
  // ******************************
  // Declaration of Basic Variables
  // ******************************
  int ct; // generic counter
  InputParams IP( argc, argv ); // All input arguments

  // *********************
  // Histogram Declaration
  // *********************
  long double *PxMeas, *HIlow, *HIup, *Vol, *Lum, *Distance;
  long double *pxpx, *pxlow, *pxup, *pxvol, *pxlum, *Parallax;

  // Parallax Measurement:
  PxMeas = (long double *)malloc( IP.ND() * sizeof( long double ));
  pxpx = (long double *)malloc( IP.ND() * sizeof( long double ));
  // HI lower limit:
  HIlow = (long double *)malloc( IP.ND() * sizeof( long double ));
  pxlow = (long double *)malloc( IP.ND() * sizeof( long double ));
  // HI upper limit:
  HIup = (long double *)malloc( IP.ND() * sizeof( long double ));
  pxup = (long double *)malloc( IP.ND() * sizeof( long double ));
  // Volumetric term:
  Vol = (long double *)malloc( IP.ND() * sizeof( long double ));
  pxvol = (long double *)malloc( IP.ND() * sizeof( long double ));
  // Luminosity term:
  Lum = (long double *)malloc( IP.ND() * sizeof( long double ));
  pxlum = (long double *)malloc( IP.ND() * sizeof( long double ));
  // Total probability:
  Distance = (long double *)malloc( IP.ND() * sizeof( long double ));
  Parallax = (long double *)malloc( IP.ND() * sizeof( long double ));

  // Initialisation of arrays:
  Distance[0] = IP.DMin();
  Parallax[0] = IP.PxMin();
  for( ct = 0; ct < IP.ND(); ct++ ){
    if( ct > 0 ){
      Distance[ct] = Distance[ct-1] + IP.DSz();
      Parallax[ct] = Parallax[ct-1] + IP.PxSz();
    }
    PxMeas[ct] = 1.0L;
    pxpx[ct] = 1.0L;
    HIlow[ct] = 1.0L;
    pxlow[ct] = 1.0L;
    HIup[ct] = 1.0L;
    pxup[ct] = 1.0L;
    Vol[ct] = 1.0L;
    pxvol[ct] = 1.0L;
    Lum[ct] = 1.0L;
    pxlum[ct] = 1.0L;
  }

  // ***********************
  // Calculate Probabilities
  // ***********************
  GetPxHist( Distance, IP, PxMeas, Parallax, pxpx );
  GetHIlow( Distance, IP, HIlow, Parallax, pxlow );
  GetHIup( Distance, IP, HIup, Parallax, pxup );
  GetVolHist( Distance, IP, Vol, Parallax, pxvol );
  GetLumHist( Distance, IP, Lum, Parallax, pxlum );

  // Final histogram
  long double *DProb, *PaxProb;
  DProb = (long double *)malloc( IP.ND() * sizeof( long double ));
  PaxProb = (long double *)malloc( IP.ND() * sizeof( long double ));
  for( int ct = 0; ct < IP.ND(); ct++ ){
    DProb[ct] = PxMeas[ct] * HIlow[ct] * HIup[ct] * Vol[ct] * Lum[ct];
    PaxProb[ct] = pxpx[ct] * pxlow[ct] * pxup[ct] * pxvol[ct] * pxlum[ct];
  }
  int Peak[6], pkpx[6];
  Peak[0] = Normalise( DProb, IP.ND() );
  pkpx[0] = Normalise( PaxProb, IP.ND() );
  // The final two entries are only needed in cases of secondary optima:
  Peak[3] = -1; Peak[4] = -1; Peak[5] = -1;
  pkpx[3] = -1; pkpx[4] = -1; pkpx[5] = -1;

  // Check selected region -- i.e. whether the final probabilities go
  // close enough to 0.0 at the edge of the computed interval.
  if( verb >= 0.0 ){
    if( DProb[0] > 5e-3 ){
      cout << "WARNING! Probability at lower distance edge larger than 0.5%!\n"
           << "         Try using -dmin value to probe smaller distances.\n";
      fflush( stdout );
    }
    if( DProb[IP.ND()-1] > 5e-3 ){
      cout << "WARNING! Probability at upper distance edge larger than 0.5%!\n"
           << "         Try using -dmax value to probe larger distances.\n";
      fflush( stdout );
    }
    if( PaxProb[0] > 5e-3 ){
      cout << "WARNING! Probability at lower parallax edge larger than 0.5%!\n"
           << "         Try using -pxmin value to probe smaller parallaxes.\n";
      fflush( stdout );
    }
    if( PaxProb[IP.ND()-1] > 5e-3 ){
      cout << "WARNING! Probability at upper parallax edge larger than 0.5%!\n"
           << "         Try using -pxmax value to probe larger parallaxes.\n";
      fflush( stdout );
    }
  }

  // Get confidence interval
  long double DResult[6], PaxResult[6] ;
  long double PxLevel, DistLevel;
  DistLevel = Confidence( Distance, DProb, Peak, DResult, IP.ND() );
  PxLevel = Confidence( Parallax, PaxProb, pkpx, PaxResult, IP.NPx() );

  cout << "Result: Parallax:" << PaxResult[0]
       << " -" << PaxResult[0]-PaxResult[1]
       << " +" << PaxResult[2]-PaxResult[0] << endl;
  if( pkpx[3] != -1 ){
    cout << "\t\tSecondary optimum region for parallax: " 
         << PaxResult[3] 
         << " -" << PaxResult[3] - PaxResult[4]
         << " +" << PaxResult[5] - PaxResult[3] << endl;
  }
  cout << "Result: Distance:" << DResult[0] 
       << " -" << DResult[0]-DResult[1]
       << " +" << DResult[2]-DResult[0] << endl; 
  if( Peak[3] != -1 ){
    cout << "\t\tSecondary optimum region for distance: " 
         << DResult[3] << " -" << DResult[3] - DResult[4] 
         << " +" << DResult[5] - DResult[3] << endl;
  }
  // ******
  // Output
  // ******

  // Plotting
  if( fmod( IP.out(), 2.0 ) == 0.0 ){
    cpgbeg( 0, IP.dev(), 1, 2 );
    cpgpap( 0.0, 0.6 );
    //cpgscf( 2 );
    cpgsch( IP.ch() );
    PlotDistance( IP, Distance, DProb, PxMeas, HIlow, HIup, Vol, Lum, Peak, 
                  DistLevel );
    PlotParallax( IP, Parallax, PaxProb, pxpx, pxlow, pxup, pxvol, pxlum, pkpx, 
                  PxLevel);
  }
  // Writing
  if( fmod( IP.out(), 3.0 ) == 0.0 ){
    FILE *fout;
    fout = fopen( "distances.dat", "w+" );
    fprintf( fout, "# 1distance 2Total_prob 3Px_prob 4HIlo 5HIup 6Vol 7Lum\n" );
    for( ct = 0; ct < IP.ND(); ct++ ){
      fprintf( fout, "%Lg %Lg %Lg %Lg %Lg %Lg %Lg\n", Distance[ct],
               DProb[ct], PxMeas[ct], HIlow[ct], HIup[ct], Vol[ct], Lum[ct] );
    }
    fclose( fout );
  }

  return( 0 );
}

void PlotDistance( InputParams IP, long double *DD, long double *Prob, 
                   long double *px, long double *low, long double *up,
                   long double *vol, long double *lum, int *pk,
                   long double Level ){
  int ct; // generic counter

  // Form floating-point arrays:
  float *xx, *y1, *y2, *y3, *y4, *y5, *y6;
  xx = (float *)malloc( IP.ND() * sizeof( float ) );
  y1 = (float *)malloc( IP.ND() * sizeof( float ) );
  y2 = (float *)malloc( IP.ND() * sizeof( float ) );
  y3 = (float *)malloc( IP.ND() * sizeof( float ) );
  y4 = (float *)malloc( IP.ND() * sizeof( float ) );
  y5 = (float *)malloc( IP.ND() * sizeof( float ) );
  y6 = (float *)malloc( IP.ND() * sizeof( float ) );

  float xmin = (float)DD[0], xmax = (float)DD[IP.ND() - 1 ];
  float ymin = (float)Prob[0], ymax = 1.0;
  float bottom = 1e-10;
  // Copy data and find extremes:
  for( ct = 0; ct < IP.ND(); ct++ ){
    xx[ct] = (float)DD[ct];
    if( IP.xlog() == 1 ){
      if ( xx[ct] != 0.0 ) xx[ct] = log10( xx[ct] );
      else xx[ct] = log10( 1e-4 );
    }

    y1[ct] = (float)Prob[ct];
    if( y1[ct] < ymin ) ymin = y1[ct];
    if( IP.ylog() == 1 ){
      if( y1[ct] != 0.0 ) y1[ct] = log10( y1[ct] );
      else y1[ct] = log10( bottom );
    }

    y2[ct] = (float)px[ct];
    if( y2[ct] < ymin ) ymin = y2[ct];
    if( IP.ylog() == 1 ){
      if( y2[ct] != 0.0 )
        y2[ct] = log10( y2[ct] );
      else 
        y2[ct] = log10( bottom );
    }

    y3[ct] = (float)low[ct];
    if( y3[ct] < ymin ) 
      ymin = y3[ct];
    if( IP.ylog() == 1 ){
      if( y3[ct] != 0.0 )
        y3[ct] = log10( y3[ct] );
      else
        y3[ct] = log10( bottom );
    }

    y4[ct] = (float)up[ct];
    if( y4[ct] < ymin ) 
      ymin = y4[ct];
    if( IP.ylog() == 1 ){
      if( y4[ct] != 0.0 )
        y4[ct] = log10( y4[ct] );
      else
        y4[ct] = log10( bottom );
    }

    y5[ct] = (float)vol[ct];
    if( y5[ct] < ymin ) 
      ymin = y5[ct];
    if( IP.ylog() == 1 ){
      if( y5[ct] != 0.0 )
        y5[ct] = log10( y5[ct] );
      else
        y5[ct] = log10( bottom );
    }

    y6[ct] = (float)lum[ct];
    if( y6[ct] < ymin ) 
      ymin = y6[ct];
    if( IP.ylog() == 1 ){
      if( y6[ct] != 0.0 )
        y6[ct] = log10( y6[ct] );
      else 
        y6[ct] = log10( bottom );
    }
  }
  if( IP.xmi() != 0.0 ) xmin = IP.xmi();
  if( IP.xma() != -1.0 ) xmax = IP.xma();
  if( IP.ymi() != 0.0 ) ymin = IP.ymi();

  if( IP.xlog() == 1 ){
    if( xmin != 0.0 ) xmin = log10( xmin );
    else xmin = -4;

    if( xmax != 0.0 ) xmax = log10( xmax );
    else xmax = -4;
  }

  if( IP.ylog() == 1 ){
    if( ymin != 0.0 )
      ymin = log10( ymin );
    else 
      ymin = log10( bottom );

    if( ymax != 0.0 ) 
      ymax = log10( ymax );
    else 
      ymax = log10( bottom );
  }else
    ymin = 0.0;

  if( verb > 9 )
    cout << "Extremes: " << xmin << " : " << xmax 
         << "\n YY: " << ymin << " : " << ymax << endl;
  cpgenv( xmin, xmax, ymin, ymax, 0, -2 );
  cpgsvp( 0.05, 0.98, 0.16, 0.91 );
  cpgslw( 5 );
  cpgbox( "BCNPTS1", 0.0, 0.0, "BCNPTS1", 0.0, 0.0 );
  cpglab( "Distance (kpc)", "Normalised probability", " " );
  cpgslw( 1 );
  if( IP.bw() == 0 ){
    cpgptxt( xmin, 1.07, 0.0, 0.0, "White: final distribution; red: measured px; green, dark blue: lower, upper HI limits;" );
    cpgptxt( xmin, 1.02, 0.0, 0.0, "light blue: Galactic term; purple: luminosity" );
  }else{
    cpgptxt( xmin, 1.07, 0.0, 0.0, "Thick: final distribution; full: measured px; dashed, dot-dashed: lower, upper HI limits;" );
    cpgptxt( xmin, 1.02, 0.0, 0.0, "dotted: Galactic term; triple-dot-dashed: luminosity" );
  }

  cpgslw( 5 );
  if( IP.bw() == 0 )
    cpgsci( 1 ); // white
  else{
    cpgsls( 1 ); // full, thick line
    cpgslw( 13 );
  }
  cpgline( IP.ND(), xx, y1 ); // Final distribution
  cpgslw( 5 );

  if( IP.bw() == 0 )
    cpgsci( 2 ); // red
  else 
    cpgsls( 1 ); // full line
  cpgline( IP.ND(), xx, y2 ); // parallax measurement

  if( IP.bw() == 0 )
    cpgsci( 3 ); // green
  else 
    cpgsls( 2 ); // dashed line
  cpgline( IP.ND(), xx, y3 ); // lower HI bound

  if( IP.bw() == 0 )
    cpgsci( 4 ); // dark blue
  else 
    cpgsls( 3 ); // dot-dashed line
  cpgline( IP.ND(), xx, y4 ); // Upper HI limit
  
  if( IP.bw() == 0 )
    cpgsci( 5 ); // light blue
  else
    cpgsls( 4 ); // dotted
  cpgline( IP.ND(), xx, y5 ); // Volumetric component

  if( IP.bw() == 0 )
    cpgsci( 6 ); // pink
  else
    cpgsls( 5 ); // triple-dot-dashed line
  cpgline( IP.ND(), xx, y6 ); // Luminosity component

  if( IP.bw() == 1 ){
    cpgsls( 1 ); cpgslw( 7 );
  }
  float xl[2], yl[2];
  xl[0] = xx[pk[0]];
  xl[1] = xx[pk[0]];
  yl[0] = ymin; yl[1] = ymax;
  cpgsci( 1 );
  cpgline( 2, xl, yl );
  xl[0] = xx[pk[1]];
  xl[1] = xx[pk[1]];
  if( IP.bw() == 0 )
    cpgsls( 2 );
  
  cpgline( 2, xl, yl );
  xl[0] = xx[pk[2]];
  xl[1] = xx[pk[2]];
  cpgline( 2, xl, yl );

  if( IP.Level() != -1 ){
    // Now plot the level:
    cpgsci( 2 );
    cpgsls( 1 );
    yl[0] = Level; yl[1] = Level;
    if( IP.ylog() == 1 ){
      yl[0] = log10( yl[0] );
      yl[1] = log10( yl[1] );
    }
    xl[0] = xx[ pk[1] ];
    cpgline( 2, xl, yl );
    yl[0] = ymin; yl[1] = ymax;
    cpgsci( 1 ); cpgsls( 2 );
  }

  // In case of secondary optimum:
  if( pk[3] != -1 ){
    xl[0] = xx[ pk[4] ];
    xl[1] = xx[ pk[4] ];
    cpgline( 2, xl, yl );
    xl[0] = xx[ pk[5] ];
    xl[1] = xx[ pk[5] ];
    cpgline( 2, xl, yl );

    if( IP.Level() != -1 ){
      cpgsci( 2 );
      cpgsls( 1 );
      xl[0] = xx[ pk[4] ];
      yl[0] = Level; yl[1] = Level;
      if( IP.ylog() == 1 ){
        yl[0] = log10( yl[0] ); yl[1] = log10( yl[1] );
      }
      cpgline( 2, xl, yl );
    }
  }
  // reset options
  cpgsls( 1 );
  cpgsci( 1 );
}

void PlotParallax( InputParams IP, long double *PP, long double *Prob, 
                   long double *px, long double *low, long double *up,
                   long double *vol, long double *lum, int *pk, 
                   long double Level ){
  int ct; // generic counter

  // Form floating-point arrays:
  float *xx, *y1, *y2, *y3, *y4, *y5, *y6;
  xx = (float *)malloc( IP.ND() * sizeof( float ) );
  y1 = (float *)malloc( IP.ND() * sizeof( float ) );
  y2 = (float *)malloc( IP.ND() * sizeof( float ) );
  y3 = (float *)malloc( IP.ND() * sizeof( float ) );
  y4 = (float *)malloc( IP.ND() * sizeof( float ) );
  y5 = (float *)malloc( IP.ND() * sizeof( float ) );
  y6 = (float *)malloc( IP.ND() * sizeof( float ) );

  float xmin = (float)PP[0], xmax = (float)PP[IP.NPx() - 1 ], 
    ymin = (float)Prob[0], ymax = 1.0;
  float bottom = 1e-10;
  // Copy data and find extremes:
  for( ct = 0; ct < IP.ND(); ct++ ){
    xx[ct] = (float)PP[ct];
    if( IP.xlog() == 1 ){
      if ( xx[ct] != 0.0 )
        xx[ct] = log10( xx[ct] );
      else 
        xx[ct] = log10( 1e-4 );
    }

    y1[ct] = (float)Prob[ct];
    if( y1[ct] < ymin ) 
      ymin = y1[ct];
    if( IP.ylog() == 1 ){
      if( y1[ct] != 0.0 )
        y1[ct] = log10( y1[ct] );
      else
        y1[ct] = log10( bottom );
    }

    y2[ct] = (float)px[ct];
    if( y2[ct] < ymin ) 
      ymin = y2[ct];
    if( IP.ylog() == 1 ){
      if( y2[ct] != 0.0 )
        y2[ct] = log10( y2[ct] );
      else 
        y2[ct] = log10( bottom );
    }

    y3[ct] = (float)low[ct];
    if( y3[ct] < ymin ) 
      ymin = y3[ct];
    if( IP.ylog() == 1 ){
      if( y3[ct] != 0.0 )
        y3[ct] = log10( y3[ct] );
      else
        y3[ct] = log10( bottom );
    }

    y4[ct] = (float)up[ct];
    if( y4[ct] < ymin ) 
      ymin = y4[ct];
    if( IP.ylog() == 1 ){
      if( y4[ct] != 0.0 )
        y4[ct] = log10( y4[ct] );
      else
        y4[ct] = log10( bottom );
    }

    y5[ct] = (float)vol[ct];
    if( y5[ct] < ymin ) 
      ymin = y5[ct];
    if( IP.ylog() == 1 ){
      if( y5[ct] != 0.0 )
        y5[ct] = log10( y5[ct] );
      else
        y5[ct] = log10( bottom );
    }

    y6[ct] = (float)lum[ct];
    if( y6[ct] < ymin ) 
      ymin = y6[ct];
    if( IP.ylog() == 1 ){
      if( y6[ct] != 0.0 )
        y6[ct] = log10( y6[ct] );
      else 
        y6[ct] = log10( bottom );
    }
  }
  if( IP.PxMin() != 0.0 )
    xmin = IP.PxMin();
  if( IP.PxMax() != -1.0 )
    xmax = IP.PxMax();
  if( IP.ymi() != 0.0 )
    ymin = IP.ymi();
  if( IP.xlog() == 1 ){
    if( xmin != 0.0 )
      xmin = log10( xmin );
    else
      xmin = -4;
    if( xmax != 0.0 )
      xmax = log10( xmax );
    else xmax = -4;
  }
  if( IP.ylog() == 1 ){
    if( ymin != 0.0 )
      ymin = log10( ymin );
    else 
      ymin = log10( bottom );
    if( ymax != 0.0 ) 
      ymax = log10( ymax );
    else 
      ymax = log10( bottom );
  }else
    ymin = 0.0;

  if( verb > 9 )
    cout << "Extremes: " << xmin << " : " << xmax 
         << "\n YY: " << ymin << " : " << ymax << endl;
  cpgslw( 1 );
  cpgenv( xmin, xmax, ymin, ymax, 0, -2 );
  cpgsvp( 0.05, 0.98, 0.19, 0.94 );
  cpgslw( 5 );
  cpgbox( "BCNPTS1", 0.0, 0.0, "BCNPTS1", 0.0, 0.0 );
  cpglab( "Parallax (mas)", "Normalised probability", " " );
  cpgslw( 1 );
  cpgslw( 5 );

  if( IP.bw() == 0 )
    cpgsci( 1 ); // white
  else{
    cpgsls( 1 ); // full, thick line
    cpgslw( 13 );
  }
  cpgline( IP.NPx(), xx, y1 ); // Final distribution
  cpgslw( 5 );

  if( IP.bw() == 0 )
    cpgsci( 2 ); // red
  else 
    cpgsls( 1 ); // full line
  cpgline( IP.NPx(), xx, y2 ); // parallax measurement
  
  if( IP.bw() == 0 )
    cpgsci( 3 ); // green
  else
    cpgsls( 2 ); // dashed line
  cpgline( IP.NPx(), xx, y3 ); // lower HI bound

  if( IP.bw() == 0 )
    cpgsci( 4 ); // dark blue
  else
    cpgsls( 3 ); // dot-dashed line
  cpgline( IP.NPx(), xx, y4 ); // Upper HI limit
  
  if( IP.bw() == 0 )
    cpgsci( 5 ); // light blue
  else 
    cpgsls( 4 ); // dotted
  cpgline( IP.NPx(), xx, y5 ); // Volumetric component

  if( IP.bw() == 0 )
    cpgsci( 6 ); // pink
  else 
    cpgsls( 5 ); // triple-dot-dashed line
  cpgline( IP.NPx(), xx, y6 ); // Luminosity component

  if( IP.bw() == 1 ){
    cpgsls( 1 ); cpgslw( 7 );
  }

  float xl[2], yl[2];
  xl[0] = xx[pk[0]];
  xl[1] = xx[pk[0]];
  yl[0] = ymin; yl[1] = ymax;
  cpgsci( 1 );
  cpgline( 2, xl, yl );
  xl[0] = xx[pk[1]];
  xl[1] = xx[pk[1]];
  if( IP.bw() == 0 )
    cpgsls( 2 );

  cpgline( 2, xl, yl );
  xl[0] = xx[pk[2]];
  xl[1] = xx[pk[2]];
  cpgline( 2, xl, yl );

  if( IP.Level() != -1 ){
    // Now plot the levels:
    cpgsci( 2 ); cpgsls( 1 );
    yl[0] = Level; yl[1] = Level;
    if( IP.ylog() == 1 ){
      yl[0] = log10( yl[0] ); yl[1] = log10( yl[1] );
    }
    xl[0] = xx[ pk[1] ];
    cpgline( 2, xl, yl );
    yl[0] = ymin; yl[1] = ymax;
    cpgsci( 1 ); cpgsls( 2 );
  }

  // In case of secondary optimum:
  if( pk[3] != -1 ){
    xl[0] = xx[ pk[4] ];
    xl[1] = xx[ pk[4] ];
    cpgline( 2, xl, yl );
    xl[0] = xx[ pk[5] ];
    xl[1] = xx[ pk[5] ];
    cpgline( 2, xl, yl );
    
    if( IP.Level() != -1 ){
      cpgsci( 2 );
      cpgsls( 1 );
      xl[0] = xx[ pk[4] ];
      yl[0] = Level; yl[1] = Level;
      if( IP.ylog() == 1 ){
        yl[0] = log10( yl[0] ); yl[1] = log10( yl[1] );
      }
      cpgline( 2, xl, yl );
    }
  }
  // reset options
  cpgsls( 1 );
  cpgsci( 1 );
}

void CalculateIntervals( double px, double sigUp, double sigDn,double H1l, 
                         double H1u, double H1le, double H1ue, int nopx, 
                         double *pxmin, double *pxmax, double *dmin, 
                         double *dmax, int *pxset, int *dset ){
  // Check px first
  if( fmod( *pxset, 3.0 ) != 0.0 ){
    // Maximum needs to be set
    if( nopx != 1 ){
      *pxmax = px + 3.0 * sigUp;
      if( verb > 5 ) cout << "Maximum: " << *pxmax << endl;
      *pxset *= 3;
    }
    
    if( H1l != 0.0 ){
      if( 1.0 / ( H1l - 1.0 * H1le ) > *pxmax || nopx == 1 ){
        *pxmax = 1.0 / ( H1l - 1.0 * H1le );
        if( verb > 5 ) cout << "Maximum: " << *pxmax << endl;
        *pxset *= 3;
      }
    }
    
    if( fmod( *pxset, 3.0 ) != 0.0 ){
      cout << "WARNING! Don't know how to set the parallax interval.\n"
           << "         Defaulting to maximum " << *pxmax << ".\n";
      fflush( stdout );
    }
  }
  if( fmod( *pxset, 2.0 ) != 0.0 ){
    // Minimum needs to be set
    if( nopx != 1 ){
      *pxmin = px - 3.0 * sigDn;
      if( *pxmin < 0.0 )
        *pxmin = 1e-2;
      if( verb > 5 ) cout << "Minimum: " << *pxmin << endl;
      *pxset *= 2;
    }
    
    if( H1u != 0.0 ){
      if( 1.0 / ( H1u + 4.0 * H1ue ) < *pxmin || nopx == 1){
        *pxmin = 1.0 / ( H1u + 4.0 * H1ue );
        if( *pxmin < 0.0 )
          *pxmin = 1e-2;
        if( verb > 5 ) cout << "Minimum: " << *pxmin << endl;
        *pxset *= 2;
      }
    }
    
    if( fmod( *pxset, 2.0 ) != 0.0 ){
      cout << "WARNING! Don't know how to set the parallax interval.\n"
           << "         Defaulting to minimum " << *pxmin << ".\n";
      fflush( stdout );
    }
  }
  if( fmod( *pxset, 6.0 ) == 0 ){
    // Both minimum and maximum are set. Nothing to do here.
  }else{
    cout << "WARNING! We are not sure if you set the parallax range or not.\n"
         << "         (code " << *pxset << "). Please use -pxrange min max\n"
         << "         where 'min' and 'max' are the values between which \n"
         << "         the parallax probability should be calculated and \n"
         << "         defined.\n"
         << "Attempting to continue...\n";
    fflush( stdout );
  }
   
  // Now Distance.
  if( fmod( *dset, 3.0 ) != 0.0 ){
    // Maximum needs to be set
    if( nopx != 1 ){
      // parallax exists
      *dmax = 1.0 / ( px - 3.0 * sigDn );
      if( verb > 5 ) cout << "Maximum distance (px): " << *dmax << endl;
      *dset *= 3;
    }
    
    if( H1u != 0.0 ){
      // H1 upper limit exists
      if( H1u + 3.0 * H1ue > *dmax || nopx == 1 ){
        *dmax = H1u + 3.0 * H1ue;
        if( verb > 5 ) cout << "Maximum distance (H1): " << *dmax << endl;
        *dset *= 3;
      }
    }
    
    if( fmod( *dset, 3.0 ) != 0.0 ){
      cout << "WARNING! Don't know how to set the distance interval.\n"
           << "         Defaulting to maximum " << *dmax << ".\n";
      fflush( stdout );
    }
  }
  if( fmod( *dset, 2.0 ) != 0.0 ){
    // Minimum needs to be set
    if( nopx != 1 ){
      *dmin = 1.0 / ( px + 3.0 * sigUp );
      if( *dmin < 0.0 ) *dmin = 1e-2;
      if( verb > 5 ) cout << "Minimum distance (px): " << *dmin << endl;
      *dset *= 2;
    }
    
    if( H1l != 0.0 ){
      // H1 lower limit exists
      if( H1l - 4.0 * H1le < *dmin || nopx == 1 ){
        *dmin = H1l - 4.0 * H1le;
        if( *dmin < 0.0 ) *dmin = 1e-2;
        if( verb > 5 ) cout << "Minimum distance (H1): " << *dmin << endl;
        *dset *= 2;
      }
    }
  
    if( fmod( *dset, 2.0 ) != 0.0 ){
      cout << "WARNING! Don't know how to set the distance interval.\n"
           << "         Defaulting to minimum " << *dmin << ".\n";
      fflush( stdout );
    }
  }
  if( fmod( *dset, 6.0 ) == 0.0 ){
    // Maximum and minimum set. Nothing to be done here.
  }else{
    cout << "WARNING! We are not sure if you set the distance range or not.\n"
         << "         (code " << *dset << "). Please use -drange min max\n"
         << "         where 'min' and 'max' are the values between which the\n"
         << "         distance probability should be calculated and defined.\n"
         << "Attempting to continue...\n";
    fflush( stdout );
  }
}

long double Confidence( long double *DD, long double *Prob, int *pk, 
                        long double *Res,int NN ){
  // Input parameters:
  // DD   = the array of X-values (parallax or distance) (size IP.ND())
  // Prob = the probability as a function of X (size IP.ND())
  // pk   = the index of the peak and 1-sigma intervals. 
  //        pk[0] is the index of the most likely value
  //        pk[1] is the index of the lower 1-sigma bound
  //        pk[2] is the index of the upper 1-sigma bound
  // Res  = the array for storing the resulting X values
  //        Res[0] is the most likely X value (parallax or distance)
  //        Res[1] is the lower 1-sigma X-value
  //        Res[2] is the upper 1-sigma X-value
  // NN   = the number of elements in the DD and Prob arrays.

  // First determine integral
  long double II = 0.0;
  for( int ct = 0; ct < NN; ct++ )
    II += Prob[ct];

  // Now find the 1-sigma level
  //
  // For this purpose, we define three probability levels:
  // UpperEdge: the integral of Prob(DD) where Prob(DD) > UpperEdge should
  //            contain _less_ than 68% of the total probability
  // LowerEdge: the integral of Prob(DD) where Prob(DD) > LowerEdge should
  //            contain _more_ than 68% of the total probability.
  // Probstar: the current probability level being tried.
  long double UpperEdge = 1.0; 
  long double LowerEdge = 0.0;
  long double Probstar = ( UpperEdge + LowerEdge ) / 2.0L;
  long double SummedValue = 0.0L;
  int ToBeContinued = 1;
  while( ToBeContinued == 1 ){
    Probstar = ( UpperEdge + LowerEdge ) / 2.0L;
    SummedValue = 0.0L;
    for( int ct = 0; ct < NN; ct++ ){
      if( Prob[ct] > Probstar ){
        SummedValue += Prob[ct];
      }
    }
    if( SummedValue > II * 0.682690L ) 
      LowerEdge = Probstar;
    else if( SummedValue < II * 0.682689L ) 
      UpperEdge = Probstar;
    else 
      ToBeContinued = 0;
    
    if( ( UpperEdge - LowerEdge ) < 0.0001 )
      ToBeContinued = 0;

  }

  // Now find the range of values
  Res[0] = DD[ pk[0] ];
  int ct = 0;
  while( Prob[ct] < Probstar && ct < NN ){
    ct++;
  }
  pk[1] = ct;
  Res[1] = DD[ pk[1] ];
  while( Prob[ct] > Probstar && ct < NN ){
    ct++;
  }
  pk[2] = ct;
  Res[2] = DD[ pk[2] ];
  while( Prob[ct] < Probstar && ct < NN ){
    ct++;
  }
  if( ct != NN ){
    cout << "We have a second peak, starting at " << ct << "  " << DD[ct] 
         << endl;
    pk[4] = ct;
    Res[4] = DD[ pk[4] ];
    long double max = Prob[ct];
    pk[3] = ct;
    while( Prob[ct] > Probstar && ct < NN ){
      ct++;
      if( Prob[ct] > max ){
        max = Prob[ct];
        pk[3] = ct;
      }
    }
    Res[3] = DD[ pk[3] ];
    pk[5] = ct;
    Res[5] = DD[ pk[5] ];
  }

  return( Probstar );
}
  
void Feedback( int nread, const char param[], float parval, const char label[] ){
  if( nread != 1 )
    cout << "=================="
         << "ERROR!"
         << "       Failed to read \"" << param << "\" value."
         << "       Will try to continue with " << param << " = " << parval
         << ".\n"
         << " Try using [" << label << "].\n"
         << "==================";
  if( verb > 0 )
    cout << "Read " << param << ": " << parval << endl;
}
void Feedback( int nread, const char param[], int parval, const char label[] ){
  if( nread != 1 )
    cout << "=================="
         << "ERROR!"
         << "       Failed to read \"" << param << "\" value."
         << "       Will try to continue with " << param << " = " << parval
         << ".\n"
         << " Try using [" << label << "].\n"
         << "==================";
  if( verb > 0 )
    cout << "Read " << param << ": " << parval << endl;
}
void Feedback( int nread, const char param[], char parval[], 
               const char label[] ){
  if( nread != 1 )
    cout << "=================="
         << "ERROR!"
         << "       Failed to read " << param << " value."
         << "       Will try to continue with " << param << " = " << parval
         << ".\n"
         << " Try using [" << label << "].\n"
         << "==================";
  if( verb > 0 )
    cout << "Read " << param << ": " << parval << endl;
}
void Feedback( int nread, const char param[], double parval,  
               const char label[] ){
  if( nread != 1 )
    cout << "=================="
         << "ERROR!"
         << "       Failed to read " << param << " value."
         << "       Will try to continue with " << param << " = " << parval
         << ".\n"
         << " Try using [" << label << "].\n"
         << "==================";
  if( verb > 0 )
    cout << "Read " << param << ": " << parval << endl;
}

void GetHIlow( long double *DD, InputParams IP, long double *low,
               long double *PP, long double *Plow ){
  for( int ct = 0; ct < IP.ND(); ct++ )
    if( IP.HIle() > 0.0 ){
      low[ct] = gsl_sf_erf( IP.HIlv() / ( sqrt( 2.0 ) * IP.HIle() ) ) - 
        gsl_sf_erf( ( IP.HIlv() - DD[ct] ) / ( sqrt( 2.0 ) * IP.HIle() ) );
      Plow[ct]  = ( gsl_sf_erf( IP.HIlv() / ( sqrt( 2.0 ) * IP.HIle() ) ) 
                    - gsl_sf_erf( ( IP.HIlv() - 1.0 / PP[ct] ) 
                                  / ( sqrt( 2.0 ) * IP.HIle() ) ) ) 
        * pow( PP[ct], -2.0 );
    }
  Normalise( low, IP.ND() );
  Normalise( Plow, IP.NPx() );
}

void GetHIup( long double *DD, InputParams IP, long double *up, 
              long double *PP, long double *Pup ){
  for( int ct = 0; ct < IP.ND(); ct++ )
    if( IP.HIue() > 0.0 ){
      up[ct] = gsl_sf_erf( ( IP.HIuv() - DD[ct] ) / ( sqrt( 2.0 ) * IP.HIue() ) )
        + 1.0;
      Pup[ct] = ( gsl_sf_erf( ( IP.HIuv() - 1.0 / PP[ct] ) 
                              / ( sqrt( 2.0 ) * IP.HIue() ) ) + 1.0 ) 
        * pow( PP[ct], -2.0 );
    }
  Normalise( up, IP.ND() );
  Normalise( Pup, IP.NPx() );
}

void GetGalCoord( char name[], double *Gal ){
  // Determines the Galactic coordinates of the pulsar
  int lengte = strlen( name );

  int xtra; 
  if( name[0] == 'J' || name[0] == 'B' )
    xtra = 1;
  else
    xtra = 0;

  double hours = 0.0;
  double temp = 0.0;
  double RA = 0.0;

  // Determine RA
  temp = (double)( name[xtra] - '0' );
  hours += 10.0 * temp;
  temp = (double)( name[++xtra] - '0' );
  hours += temp;

  temp = (double)( name[++xtra] - '0' );
  hours += temp / 6.0;
  temp = (double)( name[++xtra] - '0' );
  hours += temp / 60.0;
  RA = hours / 12.0 * M_PI;
  if( verb > 9 )
    cout << "RA: " << RA << " hours: " << hours << endl;

  // Declination
  int PosNeg = 1;
  if( name[++xtra] == '-' )
    PosNeg = -1;
  else if( name[xtra] == '+' )
    PosNeg = 1;
  else 
    printf( "ERROR in Dec sign?!: >>%c<<\n", name[xtra] );

  temp = 0.0;
  double degrees = 0.0;
  double Dec = 0.0; 

  temp = (double)( name[++xtra] - '0' );
  degrees += 10.0 * temp;
  temp = (double)( name[++xtra] - '0' );
  degrees += temp;

  if( lengte > 8 ){
    temp = (double)( name[++xtra] - '0' );
    degrees += temp / 6.0;
    temp = (double)( name[++xtra] - '0' );
    degrees += temp / 60.0;
  }

  degrees *= (double) PosNeg;

  Dec = degrees / 180.0 * M_PI;
  if( verb > 9 ) 
    cout << "Dec: " << Dec << " degrees: " << degrees << endl;

  // Determine Galactic Coordinates
  // Latitude
  Gal[0] = asin( cos( Dec ) * cos( 27.4 / 180.0 * M_PI ) *
                 cos( RA - 192.25 / 180.0 * M_PI ) +
                 sin( Dec ) * sin( 27.4 / 180.0 * M_PI ));
  double SinGL, CosGL;
  SinGL = ( sin( Dec ) * sin( 62.6 / 180.0 * M_PI ) +
            cos( Dec ) * sin( RA - 282.25 / 180.0 * M_PI ) *
            cos( 62.6 / 180.0 * M_PI )) / cos( Gal[0] );
  CosGL = ( cos( Dec ) * cos( RA - 282.25 / 180.0 * M_PI )) / cos( Gal[0] );
  
  // Longitude
  Gal[1] = atan2( SinGL, CosGL );
  Gal[1] += 33.0 / 180.0 * M_PI;
  if( verb > 9 )
    cout << "Sin: " << SinGL << " Cos: " << CosGL << endl;
  if( verb > 0 )
    cout << "Galactic coordinates: \n\t GB: " << Gal[0] / M_PI * 180.0 
         << "\n\t GL: " << Gal[1] / M_PI * 180.0 << endl;
}

void GetLumHist( long double *DD, InputParams IP, long double *lum, 
                 long double *PP, long double *Plum){
  if( IP.S() != -1.0 )
    for( int ct = 0; ct < IP.ND(); ct++ ){
      lum[ct] = pow( DD[ct], -1.0 ) * 
        exp( -0.5 * pow( ( log10( IP.S() ) + 2.0 * log10( DD[ct] ) + 1.1 ) 
                         / 0.9, 2.0 ) );
      Plum[ct] = pow( PP[ct], -1.0 ) * 
        exp( -0.5 * pow( ( log10( IP.S() ) - 2.0 * log10( PP[ct] ) + 1.1 )
                         / 0.9, 2.0 ) );
    }
  Normalise( lum, IP.ND() );
  Normalise( Plum, IP.NPx() );
}

void GetPxHist( long double *DD, InputParams IP, long double *Px, 
                long double *PP, long double *PPx ){
  if( IP.havepx() == 0 ){
    for( int ct = 0; ct < IP.ND(); ct++ ){
      if( 1.0/DD[ct] < IP.px() ){
        // lower uncertainty
        Px[ct] = pow( DD[ct], -2.0 ) * 
          exp( -0.5 * 
               pow( ( IP.px() - 1.0 / DD[ct] ) / IP.pxerrlow(), 2.0 ) );
      }else{
      Px[ct] = pow( DD[ct], -2.0 ) * 
        exp( -0.5* 
             pow( ( IP.px() - 1.0/DD[ct] ) / IP.pxerrup(), 2.0 ) );
      }
      if( PP[ct] < IP.px() ){
        // lower uncertainty
        PPx[ct] = exp( -0.5 * 
                       pow( ( IP.px() - PP[ct] ) / IP.pxerrlow(), 2.0 ) );
      }else
        PPx[ct] = exp( -0.5 * 
                       pow( ( IP.px() - PP[ct] ) / IP.pxerrup(), 2.0 ) );
    }
    Normalise( Px, IP.ND() );
    Normalise( PPx, IP.NPx() );
  }
}

void GetVolHist( long double *DD, InputParams IP, long double *Vol,
                 long double *PP, long double *Pvol ){
  // Galactic coordinates:
  double GalCo[2];
  GetGalCoord( IP.PSR(), GalCo );

  double RR; // Galactic radial distance
  double EE;
  if( IP.MSP() == 1 ){
    // MSP
    EE = 0.500;
  }else{
    // Normal pulsar
    EE = 0.330;
  }
  double R0 = 8.5; // kpc
  double zz;

  for( int ct = 0; ct < IP.ND(); ct++ ){
    RR = sqrt( 
              pow( R0 - DD[ct] * cos( GalCo[1] ) * cos( GalCo[0] ), 2.0 )
              + pow( DD[ct] * sin( GalCo[1] ) * cos( GalCo[0] ), 2.0 ) );
    zz = DD[ct] * sin( GalCo[0] );
    Vol[ct] = pow( RR, 1.9 ) 
      * exp( - fabs( zz / EE ) ) 
      * exp( - 5.0 * ( RR - R0 ) / R0 ) 
      * DD[ct] * DD[ct];
    // Now parallax
    RR = sqrt( R0 * R0 + pow( cos( GalCo[0] ) / PP[ct], 2.0 )
               - 2.0 * R0 * cos( GalCo[0] ) * cos( GalCo[1] ) / PP[ct] );
    Pvol[ct] = pow( RR, 1.9 )
      * exp( - fabs( sin( GalCo[0] ) / PP[ct] ) / EE
             - 5.0 * ( RR - R0 ) / R0 ) * pow( PP[ct], -4.0 );
  }
  Normalise( Vol, IP.ND() );
  Normalise( Pvol, IP.NPx() );
}

void help(){
  // Help
  cout << "LKB-correction code. \n";
  cout << "Basic usage:\n\n"
       << " LKB "
       << " extra arguments (and defaults): \n"
       << "   Measurements:\n"
       << "     -px xx.xx e.ee     : PX value and uncertainty\n"
       << "     -nopx              : No PX measurement available\n"
       << "     -S xx.xx           : Pulsar flux (at 1.4 GHz)\n"
       << "     -HIlow xx.xx ee.ee : HI lower limit and uncertainty\n"
       << "     -HIup xx.xx ee.ee  : HI upper limit and uncertainty\n"
       << "   Pulsar information:\n"
       << "     -psr J0437-4715    : Pulsar name\n"
       << "     -msp               : If MSP\n"
       << "   Plotting (& output) information: \n"
       << "     -logx              : Use log on X axis\n"
       << "     -logy              : Use log on Y axis\n"
       << "     -ymin xx.xx        : Minimum Y for plotting range\n"
       << "     -xmin xx.xx        : Minimum X for plotting range\n"
       << "     -xmax xx.xx        : Maximum X for plotting range\n"
       << "     -bw                : Black-and-white plot\n"
       << "     -ch x.x            : Character height\n"
       << "     -noplot            : Don't plot\n"
       << "     -gr 9111989/xs     : Graphics output device\n"
       << "     -write             : Write histogram to file\n"
       << "   Calculation options:\n"
       << "     -pxmin 1e-6        : Minimum parallax (arcsec)\n"
       << "     -pxmax 1.0         : Maximum paralalx (arcsec)\n"
       << "     -pxrange 1e-6 1.0  : Parallax range (arcsec)\n"
       << "     -npx 1e6           : Number of parallax values\n"
       << "     -dmin 0.1          : Minimum distance (pc)\n"
       << "     -dmax 1e5          : Maximum distance (pc)\n"
       << "     -drange 0.1 1e5    : Distance range (pc)\n"
       << "     -ndist 1e6         : Number of distances\n";
}

int Normalise( long double *ar, int NN ){
  long double peak = ar[0];
  int index = 0;
  for( int ct = 1; ct < NN; ct++ ){
    if( peak < ar[ct] ){
      peak = ar[ct]; 
      index = ct;
    }
  }
  for( int ct = 0; ct < NN; ct++ )
    ar[ct] /= peak;

  return( index );
}

// Below is the GNU scientific library code for calculation of the
// normal cumulative density function, used in the calculation of the
// HI distance limits.

/* Author:  B. Gough and G. Jungman */
#define GSL_DBL_EPSILON        2.2204460492503131e-16
#define M_SQRTPI   1.77245385090551602729816748334      /* sqrt(pi) */

/* specfunc/chebyshev.h
 * 
 * Copyright (C) 1996, 1997, 1998, 1999, 2000 Gerard Jungman
 * 
 * This program is free software; you can redistribute it and/or modify
 * it under the terms of the GNU General Public License as published by
 * the Free Software Foundation; either version 3 of the License, or (at
 * your option) any later version.
 * 
 * This program is distributed in the hope that it will be useful, but
 * WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
 * General Public License for more details.
 * 
 * You should have received a copy of the GNU General Public License
 * along with this program; if not, write to the Free Software
 * Foundation, Inc., 51 Franklin Street, Fifth Floor, Boston, MA 02110-1301, USA.
 */

/* data for a Chebyshev series over a given interval */

struct cheb_series_struct {
  double * c;   /* coefficients                */
  int order;    /* order of expansion          */
  double a;     /* lower interval point        */
  double b;     /* upper interval point        */
  int order_sp; /* effective single precision order */
};
typedef struct cheb_series_struct cheb_series;

/* specfunc/gsl_sf_result.h
 * 
 * Copyright (C) 1996, 1997, 1998, 1999, 2000 Gerard Jungman
 * 
 * This program is free software; you can redistribute it and/or modify
 * it under the terms of the GNU General Public License as published by
 * the Free Software Foundation; either version 3 of the License, or (at
 * your option) any later version.
 * 
 * This program is distributed in the hope that it will be useful, but
 * WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
 * General Public License for more details.
 * 
 * You should have received a copy of the GNU General Public License
 * along with this program; if not, write to the Free Software
 * Foundation, Inc., 51 Franklin Street, Fifth Floor, Boston, MA 02110-1301, USA.
 */

/* Author:  G. Jungman */

#ifndef __GSL_SF_RESULT_H__
#define __GSL_SF_RESULT_H__

#undef __BEGIN_DECLS
#undef __END_DECLS
#ifdef __cplusplus
# define __BEGIN_DECLS extern "C" {
# define __END_DECLS }
#else
# define __BEGIN_DECLS /* empty */
# define __END_DECLS /* empty */
#endif

__BEGIN_DECLS

struct gsl_sf_result_struct {
  double val;
  double err;
};
typedef struct gsl_sf_result_struct gsl_sf_result;

#define GSL_SF_RESULT_SET(r,v,e) do { (r)->val=(v); (r)->err=(e); } while(0)


struct gsl_sf_result_e10_struct {
  double val;
  double err;
  int    e10;
};
typedef struct gsl_sf_result_e10_struct gsl_sf_result_e10;


int gsl_sf_result_smash_e(const gsl_sf_result_e10 * re, gsl_sf_result * r);


__END_DECLS

#endif /* __GSL_SF_RESULT_H__ */

/* specfunc/erfc.c
 * 
 * Copyright (C) 1996, 1997, 1998, 1999, 2000, 2001, 2002, 2003 Gerard Jungman
 * 
 * This program is free software; you can redistribute it and/or modify
 * it under the terms of the GNU General Public License as published by
 * the Free Software Foundation; either version 3 of the License, or (at
 * your option) any later version.
 * 
 * This program is distributed in the hope that it will be useful, but
 * WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
 * General Public License for more details.
 * 
 * You should have received a copy of the GNU General Public License
 * along with this program; if not, write to the Free Software
 * Foundation, Inc., 51 Franklin Street, Fifth Floor, Boston, MA 02110-1301, USA.
 */

/* Author:  J. Theiler (modifications by G. Jungman) */

/*
 * See Hart et al, Computer Approximations, John Wiley and Sons, New York (1968)
 * (This applies only to the erfc8 stuff, which is the part
 *  of the original code that survives. I have replaced much of
 *  the other stuff with Chebyshev fits. These are simpler and
 *  more precise than the original approximations. [GJ])
 */

#define EVAL_RESULT(fn)  \
  gsl_sf_result result;  \
  fn;              \
  return result.val;

/* Abramowitz+Stegun, 7.1.5 */
static int erfseries(double x, gsl_sf_result * result)
{
  double coef = x;
  double e    = coef;
  double del;
  int k;
  for (k=1; k<30; ++k) {
    coef *= -x*x/k;
    del   = coef/(2.0*k+1.0);
    e += del;
  }
  result->val = 2.0 / M_SQRTPI * e;
  result->err = 2.0 / M_SQRTPI * (fabs(del) + GSL_DBL_EPSILON);
  return 1;
}

/* Chebyshev fit for erfc((t+1)/2), -1 < t < 1
 */
static double erfc_xlt1_data[20] = {
  1.06073416421769980345174155056,
 -0.42582445804381043569204735291,
  0.04955262679620434040357683080,
  0.00449293488768382749558001242,
 -0.00129194104658496953494224761,
 -0.00001836389292149396270416979,
  0.00002211114704099526291538556,
 -5.23337485234257134673693179020e-7,
 -2.78184788833537885382530989578e-7,
  1.41158092748813114560316684249e-8,
  2.72571296330561699984539141865e-9,
 -2.06343904872070629406401492476e-10,
 -2.14273991996785367924201401812e-11,
  2.22990255539358204580285098119e-12,
  1.36250074650698280575807934155e-13,
 -1.95144010922293091898995913038e-14,
 -6.85627169231704599442806370690e-16,
  1.44506492869699938239521607493e-16,
  2.45935306460536488037576200030e-18,
 -9.29599561220523396007359328540e-19
};
static cheb_series erfc_xlt1_cs = {
  erfc_xlt1_data,
  19,
  -1, 1,
  12
};

/* Chebyshev fit for erfc(x) exp(x^2), 1 < x < 5, x = 2t + 3, -1 < t < 1
 */
static double erfc_x15_data[25] = {
  0.44045832024338111077637466616,
 -0.143958836762168335790826895326,
  0.044786499817939267247056666937,
 -0.013343124200271211203618353102,
  0.003824682739750469767692372556,
 -0.001058699227195126547306482530,
  0.000283859419210073742736310108,
 -0.000073906170662206760483959432,
  0.000018725312521489179015872934,
 -4.62530981164919445131297264430e-6,
  1.11558657244432857487884006422e-6,
 -2.63098662650834130067808832725e-7,
  6.07462122724551777372119408710e-8,
 -1.37460865539865444777251011793e-8,
  3.05157051905475145520096717210e-9,
 -6.65174789720310713757307724790e-10,
  1.42483346273207784489792999706e-10,
 -3.00141127395323902092018744545e-11,
  6.22171792645348091472914001250e-12,
 -1.26994639225668496876152836555e-12,
  2.55385883033257575402681845385e-13,
 -5.06258237507038698392265499770e-14,
  9.89705409478327321641264227110e-15,
 -1.90685978789192181051961024995e-15,
  3.50826648032737849245113757340e-16
};
static cheb_series erfc_x15_cs = {
  erfc_x15_data,
  24,
  -1, 1,
  16
};

/* Chebyshev fit for erfc(x) x exp(x^2), 5 < x < 10, x = (5t + 15)/2, -1 < t < 1
 */
static double erfc_x510_data[20] = {
  1.11684990123545698684297865808,
  0.003736240359381998520654927536,
 -0.000916623948045470238763619870,
  0.000199094325044940833965078819,
 -0.000040276384918650072591781859,
  7.76515264697061049477127605790e-6,
 -1.44464794206689070402099225301e-6,
  2.61311930343463958393485241947e-7,
 -4.61833026634844152345304095560e-8,
  8.00253111512943601598732144340e-9,
 -1.36291114862793031395712122089e-9,
  2.28570483090160869607683087722e-10,
 -3.78022521563251805044056974560e-11,
  6.17253683874528285729910462130e-12,
 -9.96019290955316888445830597430e-13,
  1.58953143706980770269506726000e-13,
 -2.51045971047162509999527428316e-14,
  3.92607828989125810013581287560e-15,
 -6.07970619384160374392535453420e-16,
  9.12600607264794717315507477670e-17
};
static cheb_series erfc_x510_cs = {
  erfc_x510_data,
  19,
  -1, 1,
  12
};

static double erfc8_sum(double x)
{
  /* estimates erfc(x) valid for 8 < x < 100 */
  /* This is based on index 5725 in Hart et al */

  static double P[] = {
      2.97886562639399288862,
      7.409740605964741794425,
      6.1602098531096305440906,
      5.019049726784267463450058,
      1.275366644729965952479585264,
      0.5641895835477550741253201704
  };
  static double Q[] = {
      3.3690752069827527677,
      9.608965327192787870698,
      17.08144074746600431571095,
      12.0489519278551290360340491,
      9.396034016235054150430579648,
      2.260528520767326969591866945,
      1.0
  };
  double num=0.0, den=0.0;
  int i;

  num = P[5];
  for (i=4; i>=0; --i) {
      num = x*num + P[i];
  }
  den = Q[6];
  for (i=5; i>=0; --i) {
      den = x*den + Q[i];
  }

  return num/den;
}

inline
static double erfc8(double x)
{
  double e;
  e = erfc8_sum(x);
  e *= exp(-x*x);
  return e;
}

int cheb_eval_e(const cheb_series * cs,
            const double x,
            gsl_sf_result * result)
{
  int j;
  double d  = 0.0;
  double dd = 0.0;

  double y  = (2.0*x - cs->a - cs->b) / (cs->b - cs->a);
  double y2 = 2.0 * y;

  double e = 0.0;

  for(j = cs->order; j>=1; j--) {
    double temp = d;
    d = y2*d - dd + cs->c[j];
    e += fabs(y2*temp) + fabs(dd) + fabs(cs->c[j]);
    dd = temp;
  }

  { 
    double temp = d;
    d = y*d - dd + 0.5 * cs->c[0];
    e += fabs(y*temp) + fabs(dd) + 0.5 * fabs(cs->c[0]);
  }

  result->val = d;
  result->err = GSL_DBL_EPSILON * e + fabs(cs->c[cs->order]);

  return 1;
}

/*-*-*-*-*-*-*-*-*-*-*-* Functions with Error Codes *-*-*-*-*-*-*-*-*-*-*-*/

int gsl_sf_erfc_e(double x, gsl_sf_result * result)
{
  const double ax = fabs(x);
  double e_val, e_err;

  /* CHECK_POINTER(result) */

  if(ax <= 1.0) {
    double t = 2.0*ax - 1.0;
    gsl_sf_result c;
    cheb_eval_e(&erfc_xlt1_cs, t, &c);
    e_val = c.val;
    e_err = c.err;
  }
  else if(ax <= 5.0) {
    double ex2 = exp(-x*x);
    double t = 0.5*(ax-3.0);
    gsl_sf_result c;
    cheb_eval_e(&erfc_x15_cs, t, &c);
    e_val = ex2 * c.val;
    e_err = ex2 * (c.err + 2.0*fabs(x)*GSL_DBL_EPSILON);
  }
  else if(ax < 10.0) {
    double exterm = exp(-x*x) / ax;
    double t = (2.0*ax - 15.0)/5.0;
    gsl_sf_result c;
    cheb_eval_e(&erfc_x510_cs, t, &c);
    e_val = exterm * c.val;
    e_err = exterm * (c.err + 2.0*fabs(x)*GSL_DBL_EPSILON + GSL_DBL_EPSILON);
  }
  else {
    e_val = erfc8(ax);
    e_err = (x*x + 1.0) * GSL_DBL_EPSILON * fabs(e_val);
  }

  if(x < 0.0) {
    result->val  = 2.0 - e_val;
    result->err  = e_err;
    result->err += 2.0 * GSL_DBL_EPSILON * fabs(result->val);
  }
  else {
    result->val  = e_val;
    result->err  = e_err;
    result->err += 2.0 * GSL_DBL_EPSILON * fabs(result->val);
  }

  return 1;
}

int gsl_sf_erf_Q_e(double x, gsl_sf_result * result){
  gsl_sf_result result_erfc;
  int stat = gsl_sf_erfc_e(x/M_SQRT2, &result_erfc);
  result->val  = 0.5 * result_erfc.val;
  result->err  = 0.5 * result_erfc.err;
  result->err += 2.0 * GSL_DBL_EPSILON * fabs(result->val);
  return stat;
}

double gsl_sf_erf_Q(double x){
  EVAL_RESULT(gsl_sf_erf_Q_e(x, &result));
}

int gsl_sf_erf_e(double x, gsl_sf_result * result)
{
  /* CHECK_POINTER(result) */

  if(fabs(x) < 1.0) {
    return erfseries(x, result);
  }
  else {
    gsl_sf_result result_erfc;
    gsl_sf_erfc_e(x, &result_erfc);
    result->val  = 1.0 - result_erfc.val;
    result->err  = result_erfc.err;
    result->err += 2.0 * GSL_DBL_EPSILON * fabs(result->val);
    return 1;
  }
}

double gsl_sf_erf(double x)
{
  EVAL_RESULT(gsl_sf_erf_e(x, &result));
}


==> LKB_nopgplot.C <==
// LKB -- a stand-alone piece of code to correct for the Lutz-Kelker bias.
//        version without requirement of pgplot libraries (and without plotting)
//
// Based on the analysis by Verbiest, Weisberg, Chael, Lee & Lorimer; ApJ 2012
//
// Joris P.W. Verbiest, MPIfR Bonn, 6 January 2012
//

// Compilation:
//
// g++ -o LKB_noPgplot LKB_nopgplot.C -Wall -Wno-deprecated
//

int verb = 0; // Generic verbosity flag

#include <stdio.h>
#include <stdlib.h>
#include <math.h>
#include <string.h>
#include <time.h>
#include <vector>
#include <iostream>
#include <ostream>

using namespace std;

void CalculateIntervals( double px, double sigUp, double sigDn,double H1l, 
                         double H1u, double H1le, double H1ue, int nopx, 
                         double *pxmin, double *pxmax, double *dmin, 
                         double *dmax, int *pxset, int *dset );
long double Confidence( long double *DD, long double *Prob, int *pk, 
                        long double *Res, int NN );
void Feedback( int nread, const char param[], int parval, 
               const char label[] );
void Feedback( int nread, const char param[], float parval, 
               const char label[] );
void Feedback( int nread, const char param[], char parval[], 
               const char label[] );
void Feedback( int nread, const char param[], double parval, 
               const char label[] );
double gsl_sf_erf( double x ); // GNU function -- see copyright below.
void help();
int Normalise( long double *ar, int NN );
void SaveCommand( int argc, char *argv[] );

// Class for easy passing of all input parameters
class InputParams{

  // Measurement values:
  double pxval, sigmaUp, sigmaDown, flux;
  double H1lower, H1upper, H1lerr, H1uerr;

  // Pulsar information:
  char PSRName[20]; // Pulsar name
  int MSPsw; // MSP or normal PSR

  // Output parameter:
  int outSw; // multiplicative switch. 3: write histogram

  // Parallax and distance range, stepsize and number of values:
  double pxmin, pxmax, pxsz;
  double Dmin, Dmax, Dsz;
  int pxNvals, DNvals;
  int PxRangeSet, DRangeSet;
  
  int nopx; // no px measured?

public:
  InputParams( int argc, char **argv ){
    // *****************
    // Initialise values
    // *****************
    pxval = -1.0; // px
    sigmaUp = -1.0;   // Px uncertainty
    sigmaDown = -1.0; // Px uncertainty
    flux = -1.0;  // flux
    H1lower = 0.0;// HI lower limit
    H1lerr = 0.0; // HI lower uncertainty
    H1upper = 0.0;// HI upper limit
    H1uerr = 0.0; // HI upper uncertainty
    strcpy( PSRName, "J0437-4715" ); // Pulsar name
    MSPsw = 0;    // no MSP

    outSw = 3;
    pxmin = 1e-6; // minimum parallax (as)
    pxmax = 1.0; // maximal parallax (as)
    PxRangeSet = 1; // Parallax range has not been set yet.
    pxsz = 1e-5;  // px step size (as)
    pxNvals = (int)( ( pxmax - pxmin ) / pxsz + 1.0 ); // Number of px values
    Dmin = 1e-1;  // minimum distance (kpc)
    Dmax = 25.0;   // Maximum distance (kpc)
    DRangeSet = 1; // Distance range has not been set.
    Dsz = 1.0e-3;   // distance step size (kpc)
    DNvals = (int)( ( Dmax - Dmin ) / Dsz + 1.0 ); // Number of D values
    nopx = 1;     // No measured px.
    // ***************************
    // Read Command-line Arguments
    // ***************************
    int nread = 0; // To check if arguments are read correctly.
    if( argc == 1 ){
      help();
      exit( 0 );
    }
    for( int ct = 1; ct < argc; ct++ ){
      if( strcmp( argv[ct], "-h" ) * 
          strcmp( argv[ct], "--help" ) * 
          strcmp( argv[ct], "-H" ) == 0 ){
        // Help
        help();
        exit( 0 );
      }else if( strcmp( argv[ct], "-px" ) == 0 ){
        nopx = 0;
        // Parallax measurement
        nread = sscanf( argv[++ct], "%lg", &pxval );
        Feedback( nread, "parallax", pxval, "-px pxval sigma" );
        if( argv[ct+1][0] == '+' ){
          // Asymmetric error bars
          nread = sscanf( argv[++ct], "%lg", &sigmaUp );
          Feedback( nread, "parallax upper uncertainty", 
                    sigmaUp, "-px pxval +sigma -sigma" );
          nread = sscanf( argv[++ct], "%lg", &sigmaDown );
          Feedback( nread, "parallax lower uncertainty",
                    sigmaDown, "-px pxval +sigma -sigma" );
        }else{
          // Symmetric error bars
          nread = sscanf( argv[++ct], "%lg", &sigmaUp );
          Feedback( nread, "parallax uncertainty", sigmaUp, "-px pxval sigma" );
          sigmaDown = sigmaUp;
        }
      }else if( strcmp( argv[ct], "-flux" ) * 
                strcmp( argv[ct], "-S" ) == 0 ){
        // Flux
        nread = sscanf( argv[++ct], "%lg", &flux );
      }else if( strcmp( argv[ct], "-HIlow" ) == 0 ){
        // HI lower limit and uncertainty
        nread = sscanf( argv[++ct], "%lg", &H1lower );
        Feedback( nread, "HI lower limit", H1lower, "-HIlow value uncertainty" );
        nread = sscanf( argv[++ct], "%lg", &H1lerr );
        Feedback( nread, "HI lower limit uncertainty", H1lerr, 
                  "-HIlow value uncertainty" );
      }else if( strcmp( argv[ct], "-HIup" ) == 0 ){
        // HI upper limit and uncertainty
        nread = sscanf( argv[++ct], "%lg", &H1upper );
        Feedback( nread, "HI upper limit", H1upper, "-HIup value uncertainty" );
        nread = sscanf( argv[++ct], "%lg", &H1uerr );
        Feedback( nread, "HI upper limit uncertainty", H1uerr, 
                  "-HIup value uncertainty" );
      }else if( strcmp( argv[ct], "-psr" ) * 
                strcmp( argv[ct], "-PSR" ) == 0 ){
        // Pulsar name
        nread = sscanf( argv[++ct], "%s", PSRName );
        Feedback( nread, "Pulsar name", PSRName, "-psr name" );
      }else if( strcmp( argv[ct], "-msp" ) * 
                strcmp( argv[ct], "-MSP" ) == 0 ){
        // MSP switch
        MSPsw = 1;
        if( verb > 0)
          cout << "Will use MSP scale height.\n";
      }else if( strcmp( argv[ct], "-write" ) == 0 ){
        // Write histogram to file
        outSw *= 3;
        if( verb > 0 )
          cout << "Will write histogram to file histogram.dat.\n";
      }else if( strcmp( argv[ct], "-pxmin" ) == 0 ){
        // Minimum parallax value
        nread = sscanf( argv[++ct], "%lg", &pxmin );
        PxRangeSet *= 2;
        Feedback( nread, "Minimal parallax value", pxmin, "-pxmin value" );
      }else if( strcmp( argv[ct], "-pxmax" ) == 0 ){
        // Maximum parallax value
        nread = sscanf( argv[++ct], "%lg", &pxmax );
        PxRangeSet *= 3;
        Feedback( nread, "Maximal parallax value", pxmax, "-pxmax value" );
      }else if( strcmp( argv[ct], "-pxrange" ) == 0 ){
        // Parallax range
        nread = sscanf( argv[++ct], "%lg", &pxmin );
        Feedback( nread, "Parallax minimum", pxmin, "-pxrange min max" );
        nread = sscanf( argv[++ct], "%lg", &pxmax );
        Feedback( nread, "Parallax maximum", pxmax, "-pxrange min max" );
        PxRangeSet = 6;
      }else if( strcmp( argv[ct], "-npx" ) == 0 ){
        // Number of parallax values
        nread = sscanf( argv[++ct], "%d", &pxNvals );
        Feedback( nread, "Number of parallax values", pxNvals, "-npx value" );
      }else if( strcmp( argv[ct], "-dmin" ) == 0 ){
        // Minimum distance value
        nread = sscanf( argv[++ct], "%lg", &Dmin );
        Feedback( nread, "Minimal distance value", Dmin, "-dmin value" );
        DRangeSet *= 2;
      }else if( strcmp( argv[ct], "-dmax" ) == 0 ){
        // Maximum distance value 
        nread = sscanf( argv[++ct], "%lg", &Dmax );
        Feedback( nread, "Maximal distance value", Dmax, "-dmax value" );
        DRangeSet *= 3;
      }else if( strcmp( argv[ct], "-distrange" ) * 
                strcmp( argv[ct], "-drange" ) == 0 ){
        // Distance range
        nread = sscanf( argv[++ct], "%lg", &Dmin );
        Feedback( nread, "Distance minimum", Dmin, "-distrange min max" );
        nread = sscanf( argv[++ct], "%lg", &Dmax );
        Feedback( nread, "Distance maximum", Dmax, "-distrange min max" );
        DRangeSet = 6;
      }else if( strcmp( argv[ct], "-ndist" ) == 0 ){
        // Number of distance values
        nread = sscanf( argv[++ct], "%d", &DNvals );
        Feedback( nread, "Number of distance values", DNvals, "-ndist value" );
      }else if( strcmp( argv[ct], "-nopx" ) == 0 ){
        // No parallax measurement
        nopx = 1;
        if( verb > 0 )
          cout << "No parallax measurement.\n";
      }else if( strcmp( argv[ct], "-silent" ) == 0 ){
        verb = -1;
      }else if( strcmp( argv[ct], "-v" ) * 
                strcmp( argv[ct], "-verb" ) == 0 ){
        if( ct == argc - 1 || argv[ct+1][0] == '-' ){
          verb = 1;
          Feedback( 1, "Verbosity", verb, "-v" );
        }else{
          nread = sscanf( argv[++ct], "%d", &verb );
          Feedback( nread, "Verbosity", verb, "-v value" );
        }
      }
    } // End loop over command-line arguments.

    CalculateIntervals( pxval, sigmaUp, sigmaDown, H1lower, H1upper,
                        H1lerr, H1uerr, nopx, &pxmin, &pxmax, &Dmin, &Dmax, 
                        &PxRangeSet, &DRangeSet );

    pxNvals = DNvals;
    // Recalculate step sizes:
    Dsz = ( Dmax - Dmin ) / (double)( DNvals - 1 );
    pxsz = ( pxmax - pxmin ) / (double)( pxNvals - 1 );

  };
  int havepx(){ return( nopx ); };
  double px(){ return( pxval ); };
  double pxerrup(){ return( sigmaUp ); };
  double pxerrlow(){ return( sigmaDown ); };
  double S(){ return( flux ); };
  double HIlv(){ return( H1lower ); };
  double HIle(){ return( H1lerr ); };
  double HIuv(){ return( H1upper ); };
  double HIue(){ return( H1uerr ); };
  char *PSR(){ return( PSRName ); };
  int MSP(){ return( MSPsw ); };
  int out(){ return( outSw ); };
  double PxMin(){ return( pxmin ); };
  double PxMax(){ return( pxmax ); };
  double PxSz(){ return( pxsz ); };
  int NPx(){ return( pxNvals ); };
  double DMin(){ return( Dmin ); };
  double DMax(){ return( Dmax ); };
  double DSz(){ return( Dsz ); };
  int ND(){ return( DNvals ); };
};

void GetHIlow( long double *DD, InputParams IP, long double *low,
               long double *PP, long double *Plow );
void GetHIup( long double *DD, InputParams IP, long double *up,
              long double *PP, long double *Pup );
void GetLumHist( long double *DD, InputParams IP, long double *lum,
                 long double *PP, long double *Plum );
void GetPxHist( long double *DD, InputParams IP, long double *Px, 
                long double *PP, long double *PPx );
void GetVolHist( long double *DD, InputParams IP, long double *Vol,
                 long double *PP, long double *Pvol );

int main( int argc, char *argv[] ){
  // ******************************
  // Declaration of Basic Variables
  // ******************************
  int ct; // generic counter
  InputParams IP( argc, argv ); // All input arguments

  // *********************
  // Histogram Declaration
  // *********************
  long double *PxMeas, *HIlow, *HIup, *Vol, *Lum, *Distance;
  long double *pxpx, *pxlow, *pxup, *pxvol, *pxlum, *Parallax;

  // Parallax Measurement:
  PxMeas = (long double *)malloc( IP.ND() * sizeof( long double ));
  pxpx = (long double *)malloc( IP.ND() * sizeof( long double ));
  // HI lower limit:
  HIlow = (long double *)malloc( IP.ND() * sizeof( long double ));
  pxlow = (long double *)malloc( IP.ND() * sizeof( long double ));
  // HI upper limit:
  HIup = (long double *)malloc( IP.ND() * sizeof( long double ));
  pxup = (long double *)malloc( IP.ND() * sizeof( long double ));
  // Volumetric term:
  Vol = (long double *)malloc( IP.ND() * sizeof( long double ));
  pxvol = (long double *)malloc( IP.ND() * sizeof( long double ));
  // Luminosity term:
  Lum = (long double *)malloc( IP.ND() * sizeof( long double ));
  pxlum = (long double *)malloc( IP.ND() * sizeof( long double ));
  // Total probability:
  Distance = (long double *)malloc( IP.ND() * sizeof( long double ));
  Parallax = (long double *)malloc( IP.ND() * sizeof( long double ));

  // Initialisation of arrays:
  Distance[0] = IP.DMin();
  Parallax[0] = IP.PxMin();
  for( ct = 0; ct < IP.ND(); ct++ ){
    if( ct > 0 ){
      Distance[ct] = Distance[ct-1] + IP.DSz();
      Parallax[ct] = Parallax[ct-1] + IP.PxSz();
    }
    PxMeas[ct] = 1.0L;
    pxpx[ct] = 1.0L;
    HIlow[ct] = 1.0L;
    pxlow[ct] = 1.0L;
    HIup[ct] = 1.0L;
    pxup[ct] = 1.0L;
    Vol[ct] = 1.0L;
    pxvol[ct] = 1.0L;
    Lum[ct] = 1.0L;
    pxlum[ct] = 1.0L;
  }

  // ***********************
  // Calculate Probabilities
  // ***********************
  GetPxHist( Distance, IP, PxMeas, Parallax, pxpx );
  GetHIlow( Distance, IP, HIlow, Parallax, pxlow );
  GetHIup( Distance, IP, HIup, Parallax, pxup );
  GetVolHist( Distance, IP, Vol, Parallax, pxvol );
  GetLumHist( Distance, IP, Lum, Parallax, pxlum );

  // Final histogram
  long double *DProb, *PaxProb;
  DProb = (long double *)malloc( IP.ND() * sizeof( long double ));
  PaxProb = (long double *)malloc( IP.ND() * sizeof( long double ));
  for( int ct = 0; ct < IP.ND(); ct++ ){
    DProb[ct] = PxMeas[ct] * HIlow[ct] * HIup[ct] * Vol[ct] * Lum[ct];
    PaxProb[ct] = pxpx[ct] * pxlow[ct] * pxup[ct] * pxvol[ct] * pxlum[ct];
  }
  int Peak[6], pkpx[6];
  Peak[0] = Normalise( DProb, IP.ND() );
  pkpx[0] = Normalise( PaxProb, IP.ND() );
  // The final two entries are only needed in cases of secondary optima:
  Peak[3] = -1; Peak[4] = -1; Peak[5] = -1;
  pkpx[3] = -1; pkpx[4] = -1; pkpx[5] = -1;

  // Check selected region -- i.e. whether the final probabilities go
  // close enough to 0.0 at the edge of the computed interval.
  if( verb >= 0.0 ){
    if( DProb[0] > 5e-3 ){
      cout << "WARNING! Probability at lower distance edge larger than 0.5%!\n"
           << "         Try using -dmin value to probe smaller distances.\n";
      fflush( stdout );
    }
    if( DProb[IP.ND()-1] > 5e-3 ){
      cout << "WARNING! Probability at upper distance edge larger than 0.5%!\n"
           << "         Try using -dmax value to probe larger distances.\n";
      fflush( stdout );
    }
    if( PaxProb[0] > 5e-3 ){
      cout << "WARNING! Probability at lower parallax edge larger than 0.5%!\n"
           << "         Try using -pxmin value to probe smaller parallaxes.\n";
      fflush( stdout );
    }
    if( PaxProb[IP.ND()-1] > 5e-3 ){
      cout << "WARNING! Probability at upper parallax edge larger than 0.5%!\n"
           << "         Try using -pxmax value to probe larger parallaxes.\n";
      fflush( stdout );
    }
  }

  // Get confidence interval
  long double DResult[6], PaxResult[6] ;
  long double PxLevel, DistLevel;
  DistLevel = Confidence( Distance, DProb, Peak, DResult, IP.ND() );
  PxLevel = Confidence( Parallax, PaxProb, pkpx, PaxResult, IP.NPx() );

  cout << "Result: Parallax:" << PaxResult[0]
       << " -" << PaxResult[0]-PaxResult[1]
       << " +" << PaxResult[2]-PaxResult[0] << endl;
  if( pkpx[3] != -1 ){
    cout << "\t\tSecondary optimum region for parallax: " 
         << PaxResult[3] 
         << " -" << PaxResult[3] - PaxResult[4]
         << " +" << PaxResult[5] - PaxResult[3] << endl;
  }
  cout << "Result: Distance:" << DResult[0] 
       << " -" << DResult[0]-DResult[1]
       << " +" << DResult[2]-DResult[0] << endl; 
  if( Peak[3] != -1 ){
    cout << "\t\tSecondary optimum region for distance: " 
         << DResult[3] << " -" << DResult[3] - DResult[4] 
         << " +" << DResult[5] - DResult[3] << endl;
  }
  // ******
  // Output
  // ******

  // Writing
  if( fmod( IP.out(), 3.0 ) == 0.0 ){
    FILE *fout;
    fout = fopen( "distances.dat", "w+" );
    fprintf( fout, "# 1distance 2Total_prob 3Px_prob 4HIlo 5HIup 6Vol 7Lum\n" );
    for( ct = 0; ct < IP.ND(); ct++ ){
      fprintf( fout, "%Lg %Lg %Lg %Lg %Lg %Lg %Lg\n", Distance[ct],
               DProb[ct], PxMeas[ct], HIlow[ct], HIup[ct], Vol[ct], Lum[ct] );
    }
    fclose( fout );
  }

  return( 0 );
}

void CalculateIntervals( double px, double sigUp, double sigDn,double H1l, 
                         double H1u, double H1le, double H1ue, int nopx, 
                         double *pxmin, double *pxmax, double *dmin, 
                         double *dmax, int *pxset, int *dset ){
  // Check px first
  if( fmod( *pxset, 3.0 ) != 0.0 ){
    // Maximum needs to be set
    if( nopx != 1 ){
      *pxmax = px + 3.0 * sigUp;
      if( verb > 5 ) cout << "Maximum: " << *pxmax << endl;
      *pxset *= 3;
    }
    
    if( H1l != 0.0 ){
      if( 1.0 / ( H1l - 1.0 * H1le ) > *pxmax || nopx == 1 ){
        *pxmax = 1.0 / ( H1l - 1.0 * H1le );
        if( verb > 5 ) cout << "Maximum: " << *pxmax << endl;
        *pxset *= 3;
      }
    }
    
    if( fmod( *pxset, 3.0 ) != 0.0 ){
      cout << "WARNING! Don't know how to set the parallax interval.\n"
           << "         Defaulting to maximum " << *pxmax << ".\n";
      fflush( stdout );
    }
  }
  if( fmod( *pxset, 2.0 ) != 0.0 ){
    // Minimum needs to be set
    if( nopx != 1 ){
      *pxmin = px - 3.0 * sigDn;
      if( *pxmin < 0.0 )
        *pxmin = 1e-2;
      if( verb > 5 ) cout << "Minimum: " << *pxmin << endl;
      *pxset *= 2;
    }
    
    if( H1u != 0.0 ){
      if( 1.0 / ( H1u + 4.0 * H1ue ) < *pxmin || nopx == 1){
        *pxmin = 1.0 / ( H1u + 4.0 * H1ue );
        if( *pxmin < 0.0 )
          *pxmin = 1e-2;
        if( verb > 5 ) cout << "Minimum: " << *pxmin << endl;
        *pxset *= 2;
      }
    }
    
    if( fmod( *pxset, 2.0 ) != 0.0 ){
      cout << "WARNING! Don't know how to set the parallax interval.\n"
           << "         Defaulting to minimum " << *pxmin << ".\n";
      fflush( stdout );
    }
  }
  if( fmod( *pxset, 6.0 ) == 0 ){
    // Both minimum and maximum are set. Nothing to do here.
  }else{
    cout << "WARNING! We are not sure if you set the parallax range or not.\n"
         << "         (code " << *pxset << "). Please use -pxrange min max\n"
         << "         where 'min' and 'max' are the values between which \n"
         << "         the parallax probability should be calculated and \n"
         << "         defined.\n"
         << "Attempting to continue...\n";
    fflush( stdout );
  }
   
  // Now Distance.
  if( fmod( *dset, 3.0 ) != 0.0 ){
    // Maximum needs to be set
    if( nopx != 1 ){
      // parallax exists
      *dmax = 1.0 / ( px - 3.0 * sigDn );
      if( verb > 5 ) cout << "Maximum distance (px): " << *dmax << endl;
      *dset *= 3;
    }
    
    if( H1u != 0.0 ){
      // H1 upper limit exists
      if( H1u + 3.0 * H1ue > *dmax || nopx == 1 ){
        *dmax = H1u + 3.0 * H1ue;
        if( verb > 5 ) cout << "Maximum distance (H1): " << *dmax << endl;
        *dset *= 3;
      }
    }
    
    if( fmod( *dset, 3.0 ) != 0.0 ){
      cout << "WARNING! Don't know how to set the distance interval.\n"
           << "         Defaulting to maximum " << *dmax << ".\n";
      fflush( stdout );
    }
  }
  if( fmod( *dset, 2.0 ) != 0.0 ){
    // Minimum needs to be set
    if( nopx != 1 ){
      *dmin = 1.0 / ( px + 3.0 * sigUp );
      if( *dmin < 0.0 ) *dmin = 1e-2;
      if( verb > 5 ) cout << "Minimum distance (px): " << *dmin << endl;
      *dset *= 2;
    }
    
    if( H1l != 0.0 ){
      // H1 lower limit exists
      if( H1l - 4.0 * H1le < *dmin || nopx == 1 ){
        *dmin = H1l - 4.0 * H1le;
        if( *dmin < 0.0 ) *dmin = 1e-2;
        if( verb > 5 ) cout << "Minimum distance (H1): " << *dmin << endl;
        *dset *= 2;
      }
    }
  
    if( fmod( *dset, 2.0 ) != 0.0 ){
      cout << "WARNING! Don't know how to set the distance interval.\n"
           << "         Defaulting to minimum " << *dmin << ".\n";
      fflush( stdout );
    }
  }
  if( fmod( *dset, 6.0 ) == 0.0 ){
    // Maximum and minimum set. Nothing to be done here.
  }else{
    cout << "WARNING! We are not sure if you set the distance range or not.\n"
         << "         (code " << *dset << "). Please use -drange min max\n"
         << "         where 'min' and 'max' are the values between which the\n"
         << "         distance probability should be calculated and defined.\n"
         << "Attempting to continue...\n";
    fflush( stdout );
  }
}

long double Confidence( long double *DD, long double *Prob, int *pk, 
                        long double *Res,int NN ){
  // Input parameters:
  // DD   = the array of X-values (parallax or distance) (size IP.ND())
  // Prob = the probability as a function of X (size IP.ND())
  // pk   = the index of the peak and 1-sigma intervals. 
  //        pk[0] is the index of the most likely value
  //        pk[1] is the index of the lower 1-sigma bound
  //        pk[2] is the index of the upper 1-sigma bound
  // Res  = the array for storing the resulting X values
  //        Res[0] is the most likely X value (parallax or distance)
  //        Res[1] is the lower 1-sigma X-value
  //        Res[2] is the upper 1-sigma X-value
  // NN   = the number of elements in the DD and Prob arrays.

  // First determine integral
  long double II = 0.0;
  for( int ct = 0; ct < NN; ct++ )
    II += Prob[ct];

  // Now find the 1-sigma level
  //
  // For this purpose, we define three probability levels:
  // UpperEdge: the integral of Prob(DD) where Prob(DD) > UpperEdge should
  //            contain _less_ than 68% of the total probability
  // LowerEdge: the integral of Prob(DD) where Prob(DD) > LowerEdge should
  //            contain _more_ than 68% of the total probability.
  // Probstar: the current probability level being tried.
  long double UpperEdge = 1.0; 
  long double LowerEdge = 0.0;
  long double Probstar = ( UpperEdge + LowerEdge ) / 2.0L;
  long double SummedValue = 0.0L;
  int ToBeContinued = 1;
  while( ToBeContinued == 1 ){
    Probstar = ( UpperEdge + LowerEdge ) / 2.0L;
    SummedValue = 0.0L;
    for( int ct = 0; ct < NN; ct++ ){
      if( Prob[ct] > Probstar ){
        SummedValue += Prob[ct];
      }
    }
    if( SummedValue > II * 0.682690L ) 
      LowerEdge = Probstar;
    else if( SummedValue < II * 0.682689L ) 
      UpperEdge = Probstar;
    else 
      ToBeContinued = 0;
    
    if( ( UpperEdge - LowerEdge ) < 0.0001 )
      ToBeContinued = 0;

  }

  // Now find the range of values
  Res[0] = DD[ pk[0] ];
  int ct = 0;
  while( Prob[ct] < Probstar && ct < NN ){
    ct++;
  }
  pk[1] = ct;
  Res[1] = DD[ pk[1] ];
  while( Prob[ct] > Probstar && ct < NN ){
    ct++;
  }
  pk[2] = ct;
  Res[2] = DD[ pk[2] ];
  while( Prob[ct] < Probstar && ct < NN ){
    ct++;
  }
  if( ct != NN ){
    cout << "We have a second peak, starting at " << ct << "  " << DD[ct] 
         << endl;
    pk[4] = ct;
    Res[4] = DD[ pk[4] ];
    long double max = Prob[ct];
    pk[3] = ct;
    while( Prob[ct] > Probstar && ct < NN ){
      ct++;
      if( Prob[ct] > max ){
        max = Prob[ct];
        pk[3] = ct;
      }
    }
    Res[3] = DD[ pk[3] ];
    pk[5] = ct;
    Res[5] = DD[ pk[5] ];
  }

  return( Probstar );
}
  
void Feedback( int nread, const char param[], float parval, const char label[] ){
  if( nread != 1 )
    cout << "=================="
         << "ERROR!"
         << "       Failed to read \"" << param << "\" value."
         << "       Will try to continue with " << param << " = " << parval
         << ".\n"
         << " Try using [" << label << "].\n"
         << "==================";
  if( verb > 0 )
    cout << "Read " << param << ": " << parval << endl;
}
void Feedback( int nread, const char param[], int parval, const char label[] ){
  if( nread != 1 )
    cout << "=================="
         << "ERROR!"
         << "       Failed to read \"" << param << "\" value."
         << "       Will try to continue with " << param << " = " << parval
         << ".\n"
         << " Try using [" << label << "].\n"
         << "==================";
  if( verb > 0 )
    cout << "Read " << param << ": " << parval << endl;
}
void Feedback( int nread, const char param[], char parval[], 
               const char label[] ){
  if( nread != 1 )
    cout << "=================="
         << "ERROR!"
         << "       Failed to read " << param << " value."
         << "       Will try to continue with " << param << " = " << parval
         << ".\n"
         << " Try using [" << label << "].\n"
         << "==================";
  if( verb > 0 )
    cout << "Read " << param << ": " << parval << endl;
}
void Feedback( int nread, const char param[], double parval,  
               const char label[] ){
  if( nread != 1 )
    cout << "=================="
         << "ERROR!"
         << "       Failed to read " << param << " value."
         << "       Will try to continue with " << param << " = " << parval
         << ".\n"
         << " Try using [" << label << "].\n"
         << "==================";
  if( verb > 0 )
    cout << "Read " << param << ": " << parval << endl;
}

void GetHIlow( long double *DD, InputParams IP, long double *low,
               long double *PP, long double *Plow ){
  for( int ct = 0; ct < IP.ND(); ct++ )
    if( IP.HIle() > 0.0 ){
      low[ct] = gsl_sf_erf( IP.HIlv() / ( sqrt( 2.0 ) * IP.HIle() ) ) - 
        gsl_sf_erf( ( IP.HIlv() - DD[ct] ) / ( sqrt( 2.0 ) * IP.HIle() ) );
      Plow[ct]  = ( gsl_sf_erf( IP.HIlv() / ( sqrt( 2.0 ) * IP.HIle() ) ) 
                    - gsl_sf_erf( ( IP.HIlv() - 1.0 / PP[ct] ) 
                                  / ( sqrt( 2.0 ) * IP.HIle() ) ) ) 
        * pow( PP[ct], -2.0 );
    }
  Normalise( low, IP.ND() );
  Normalise( Plow, IP.NPx() );
}

void GetHIup( long double *DD, InputParams IP, long double *up, 
              long double *PP, long double *Pup ){
  for( int ct = 0; ct < IP.ND(); ct++ )
    if( IP.HIue() > 0.0 ){
      up[ct] = gsl_sf_erf( ( IP.HIuv() - DD[ct] ) / ( sqrt( 2.0 ) * IP.HIue() ) )
        + 1.0;
      Pup[ct] = ( gsl_sf_erf( ( IP.HIuv() - 1.0 / PP[ct] ) 
                              / ( sqrt( 2.0 ) * IP.HIue() ) ) + 1.0 ) 
        * pow( PP[ct], -2.0 );
    }
  Normalise( up, IP.ND() );
  Normalise( Pup, IP.NPx() );
}

void GetGalCoord( char name[], double *Gal ){
  // Determines the Galactic coordinates of the pulsar
  int lengte = strlen( name );

  int xtra; 
  if( name[0] == 'J' || name[0] == 'B' )
    xtra = 1;
  else
    xtra = 0;

  double hours = 0.0;
  double temp = 0.0;
  double RA = 0.0;

  // Determine RA
  temp = (double)( name[xtra] - '0' );
  hours += 10.0 * temp;
  temp = (double)( name[++xtra] - '0' );
  hours += temp;

  temp = (double)( name[++xtra] - '0' );
  hours += temp / 6.0;
  temp = (double)( name[++xtra] - '0' );
  hours += temp / 60.0;
  RA = hours / 12.0 * M_PI;
  if( verb > 9 )
    cout << "RA: " << RA << " hours: " << hours << endl;

  // Declination
  int PosNeg = 1;
  if( name[++xtra] == '-' )
    PosNeg = -1;
  else if( name[xtra] == '+' )
    PosNeg = 1;
  else 
    printf( "ERROR in Dec sign?!: >>%c<<\n", name[xtra] );

  temp = 0.0;
  double degrees = 0.0;
  double Dec = 0.0; 

  temp = (double)( name[++xtra] - '0' );
  degrees += 10.0 * temp;
  temp = (double)( name[++xtra] - '0' );
  degrees += temp;

  if( lengte > 8 ){
    temp = (double)( name[++xtra] - '0' );
    degrees += temp / 6.0;
    temp = (double)( name[++xtra] - '0' );
    degrees += temp / 60.0;
  }

  degrees *= (double) PosNeg;

  Dec = degrees / 180.0 * M_PI;
  if( verb > 9 ) 
    cout << "Dec: " << Dec << " degrees: " << degrees << endl;

  // Determine Galactic Coordinates
  // Latitude
  Gal[0] = asin( cos( Dec ) * cos( 27.4 / 180.0 * M_PI ) *
                 cos( RA - 192.25 / 180.0 * M_PI ) +
                 sin( Dec ) * sin( 27.4 / 180.0 * M_PI ));
  double SinGL, CosGL;
  SinGL = ( sin( Dec ) * sin( 62.6 / 180.0 * M_PI ) +
            cos( Dec ) * sin( RA - 282.25 / 180.0 * M_PI ) *
            cos( 62.6 / 180.0 * M_PI )) / cos( Gal[0] );
  CosGL = ( cos( Dec ) * cos( RA - 282.25 / 180.0 * M_PI )) / cos( Gal[0] );
  
  // Longitude
  Gal[1] = atan2( SinGL, CosGL );
  Gal[1] += 33.0 / 180.0 * M_PI;
  if( verb > 9 )
    cout << "Sin: " << SinGL << " Cos: " << CosGL << endl;
  if( verb > 0 )
    cout << "Galactic coordinates: \n\t GB: " << Gal[0] / M_PI * 180.0 
         << "\n\t GL: " << Gal[1] / M_PI * 180.0 << endl;
}

void GetLumHist( long double *DD, InputParams IP, long double *lum, 
                 long double *PP, long double *Plum){
  if( IP.S() != -1.0 )
    for( int ct = 0; ct < IP.ND(); ct++ ){
      lum[ct] = pow( DD[ct], -1.0 ) * 
        exp( -0.5 * pow( ( log10( IP.S() ) + 2.0 * log10( DD[ct] ) + 1.1 ) 
                         / 0.9, 2.0 ) );
      Plum[ct] = pow( PP[ct], -1.0 ) * 
        exp( -0.5 * pow( ( log10( IP.S() ) - 2.0 * log10( PP[ct] ) + 1.1 )
                         / 0.9, 2.0 ) );
    }
  Normalise( lum, IP.ND() );
  Normalise( Plum, IP.NPx() );
}

void GetPxHist( long double *DD, InputParams IP, long double *Px, 
                long double *PP, long double *PPx ){
  if( IP.havepx() == 0 ){
    for( int ct = 0; ct < IP.ND(); ct++ ){
      if( 1.0/DD[ct] < IP.px() ){
        // lower uncertainty
        Px[ct] = pow( DD[ct], -2.0 ) * 
          exp( -0.5 * 
               pow( ( IP.px() - 1.0 / DD[ct] ) / IP.pxerrlow(), 2.0 ) );
      }else{
      Px[ct] = pow( DD[ct], -2.0 ) * 
        exp( -0.5* 
             pow( ( IP.px() - 1.0/DD[ct] ) / IP.pxerrup(), 2.0 ) );
      }
      if( PP[ct] < IP.px() ){
        // lower uncertainty
        PPx[ct] = exp( -0.5 * 
                       pow( ( IP.px() - PP[ct] ) / IP.pxerrlow(), 2.0 ) );
      }else
        PPx[ct] = exp( -0.5 * 
                       pow( ( IP.px() - PP[ct] ) / IP.pxerrup(), 2.0 ) );
    }
    Normalise( Px, IP.ND() );
    Normalise( PPx, IP.NPx() );
  }
}

void GetVolHist( long double *DD, InputParams IP, long double *Vol,
                 long double *PP, long double *Pvol ){
  // Galactic coordinates:
  double GalCo[2];
  GetGalCoord( IP.PSR(), GalCo );

  double RR; // Galactic radial distance
  double EE;
  if( IP.MSP() == 1 ){
    // MSP
    EE = 0.500;
  }else{
    // Normal pulsar
    EE = 0.330;
  }
  double R0 = 8.5; // kpc
  double zz;

  for( int ct = 0; ct < IP.ND(); ct++ ){
    RR = sqrt( 
              pow( R0 - DD[ct] * cos( GalCo[1] ) * cos( GalCo[0] ), 2.0 )
              + pow( DD[ct] * sin( GalCo[1] ) * cos( GalCo[0] ), 2.0 ) );
    zz = DD[ct] * sin( GalCo[0] );
    Vol[ct] = pow( RR, 1.9 ) 
      * exp( - fabs( zz / EE ) ) 
      * exp( - 5.0 * ( RR - R0 ) / R0 ) 
      * DD[ct] * DD[ct];
    // Now parallax
    RR = sqrt( R0 * R0 + pow( cos( GalCo[0] ) / PP[ct], 2.0 )
               - 2.0 * R0 * cos( GalCo[0] ) * cos( GalCo[1] ) / PP[ct] );
    Pvol[ct] = pow( RR, 1.9 )
      * exp( - fabs( sin( GalCo[0] ) / PP[ct] ) / EE
             - 5.0 * ( RR - R0 ) / R0 ) * pow( PP[ct], -4.0 );
  }
  Normalise( Vol, IP.ND() );
  Normalise( Pvol, IP.NPx() );
}

void help(){
  // Help
  cout << "LKB-correction code. \n";
  cout << "Basic usage:\n\n"
       << " LKB "
       << " extra arguments (and defaults): \n"
       << "   Measurements:\n"
       << "     -px xx.xx e.ee     : PX value and uncertainty\n"
       << "     -nopx              : No PX measurement available\n"
       << "     -S xx.xx           : Pulsar flux (at 1.4 GHz)\n"
       << "     -HIlow xx.xx ee.ee : HI lower limit and uncertainty\n"
       << "     -HIup xx.xx ee.ee  : HI upper limit and uncertainty\n"
       << "   Pulsar information:\n"
       << "     -psr J0437-4715    : Pulsar name\n"
       << "     -msp               : If MSP\n"
       << "   Output information: \n"
       << "     -write             : Write histogram to file\n"
       << "   Calculation options:\n"
       << "     -pxmin 1e-6        : Minimum parallax (arcsec)\n"
       << "     -pxmax 1.0         : Maximum paralalx (arcsec)\n"
       << "     -pxrange 1e-6 1.0  : Parallax range (arcsec)\n"
       << "     -npx 1e6           : Number of parallax values\n"
       << "     -dmin 0.1          : Minimum distance (pc)\n"
       << "     -dmax 1e5          : Maximum distance (pc)\n"
       << "     -drange 0.1 1e5    : Distance range (pc)\n"
       << "     -ndist 1e6         : Number of distances\n";
}

int Normalise( long double *ar, int NN ){
  long double peak = ar[0];
  int index = 0;
  for( int ct = 1; ct < NN; ct++ ){
    if( peak < ar[ct] ){
      peak = ar[ct]; 
      index = ct;
    }
  }
  for( int ct = 0; ct < NN; ct++ )
    ar[ct] /= peak;

  return( index );
}

// Below is the GNU scientific library code for calculation of the
// normal cumulative density function, used in the calculation of the
// HI distance limits.

/* Author:  B. Gough and G. Jungman */
#define GSL_DBL_EPSILON        2.2204460492503131e-16
#define M_SQRTPI   1.77245385090551602729816748334      /* sqrt(pi) */

/* specfunc/chebyshev.h
 * 
 * Copyright (C) 1996, 1997, 1998, 1999, 2000 Gerard Jungman
 * 
 * This program is free software; you can redistribute it and/or modify
 * it under the terms of the GNU General Public License as published by
 * the Free Software Foundation; either version 3 of the License, or (at
 * your option) any later version.
 * 
 * This program is distributed in the hope that it will be useful, but
 * WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
 * General Public License for more details.
 * 
 * You should have received a copy of the GNU General Public License
 * along with this program; if not, write to the Free Software
 * Foundation, Inc., 51 Franklin Street, Fifth Floor, Boston, MA 02110-1301, USA.
 */

/* data for a Chebyshev series over a given interval */

struct cheb_series_struct {
  double * c;   /* coefficients                */
  int order;    /* order of expansion          */
  double a;     /* lower interval point        */
  double b;     /* upper interval point        */
  int order_sp; /* effective single precision order */
};
typedef struct cheb_series_struct cheb_series;

/* specfunc/gsl_sf_result.h
 * 
 * Copyright (C) 1996, 1997, 1998, 1999, 2000 Gerard Jungman
 * 
 * This program is free software; you can redistribute it and/or modify
 * it under the terms of the GNU General Public License as published by
 * the Free Software Foundation; either version 3 of the License, or (at
 * your option) any later version.
 * 
 * This program is distributed in the hope that it will be useful, but
 * WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
 * General Public License for more details.
 * 
 * You should have received a copy of the GNU General Public License
 * along with this program; if not, write to the Free Software
 * Foundation, Inc., 51 Franklin Street, Fifth Floor, Boston, MA 02110-1301, USA.
 */

/* Author:  G. Jungman */

#ifndef __GSL_SF_RESULT_H__
#define __GSL_SF_RESULT_H__

#undef __BEGIN_DECLS
#undef __END_DECLS
#ifdef __cplusplus
# define __BEGIN_DECLS extern "C" {
# define __END_DECLS }
#else
# define __BEGIN_DECLS /* empty */
# define __END_DECLS /* empty */
#endif

__BEGIN_DECLS

struct gsl_sf_result_struct {
  double val;
  double err;
};
typedef struct gsl_sf_result_struct gsl_sf_result;

#define GSL_SF_RESULT_SET(r,v,e) do { (r)->val=(v); (r)->err=(e); } while(0)


struct gsl_sf_result_e10_struct {
  double val;
  double err;
  int    e10;
};
typedef struct gsl_sf_result_e10_struct gsl_sf_result_e10;


int gsl_sf_result_smash_e(const gsl_sf_result_e10 * re, gsl_sf_result * r);


__END_DECLS

#endif /* __GSL_SF_RESULT_H__ */

/* specfunc/erfc.c
 * 
 * Copyright (C) 1996, 1997, 1998, 1999, 2000, 2001, 2002, 2003 Gerard Jungman
 * 
 * This program is free software; you can redistribute it and/or modify
 * it under the terms of the GNU General Public License as published by
 * the Free Software Foundation; either version 3 of the License, or (at
 * your option) any later version.
 * 
 * This program is distributed in the hope that it will be useful, but
 * WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
 * General Public License for more details.
 * 
 * You should have received a copy of the GNU General Public License
 * along with this program; if not, write to the Free Software
 * Foundation, Inc., 51 Franklin Street, Fifth Floor, Boston, MA 02110-1301, USA.
 */

/* Author:  J. Theiler (modifications by G. Jungman) */

/*
 * See Hart et al, Computer Approximations, John Wiley and Sons, New York (1968)
 * (This applies only to the erfc8 stuff, which is the part
 *  of the original code that survives. I have replaced much of
 *  the other stuff with Chebyshev fits. These are simpler and
 *  more precise than the original approximations. [GJ])
 */

#define EVAL_RESULT(fn)  \
  gsl_sf_result result;  \
  fn;              \
  return result.val;

/* Abramowitz+Stegun, 7.1.5 */
static int erfseries(double x, gsl_sf_result * result)
{
  double coef = x;
  double e    = coef;
  double del;
  int k;
  for (k=1; k<30; ++k) {
    coef *= -x*x/k;
    del   = coef/(2.0*k+1.0);
    e += del;
  }
  result->val = 2.0 / M_SQRTPI * e;
  result->err = 2.0 / M_SQRTPI * (fabs(del) + GSL_DBL_EPSILON);
  return 1;
}

/* Chebyshev fit for erfc((t+1)/2), -1 < t < 1
 */
static double erfc_xlt1_data[20] = {
  1.06073416421769980345174155056,
 -0.42582445804381043569204735291,
  0.04955262679620434040357683080,
  0.00449293488768382749558001242,
 -0.00129194104658496953494224761,
 -0.00001836389292149396270416979,
  0.00002211114704099526291538556,
 -5.23337485234257134673693179020e-7,
 -2.78184788833537885382530989578e-7,
  1.41158092748813114560316684249e-8,
  2.72571296330561699984539141865e-9,
 -2.06343904872070629406401492476e-10,
 -2.14273991996785367924201401812e-11,
  2.22990255539358204580285098119e-12,
  1.36250074650698280575807934155e-13,
 -1.95144010922293091898995913038e-14,
 -6.85627169231704599442806370690e-16,
  1.44506492869699938239521607493e-16,
  2.45935306460536488037576200030e-18,
 -9.29599561220523396007359328540e-19
};
static cheb_series erfc_xlt1_cs = {
  erfc_xlt1_data,
  19,
  -1, 1,
  12
};

/* Chebyshev fit for erfc(x) exp(x^2), 1 < x < 5, x = 2t + 3, -1 < t < 1
 */
static double erfc_x15_data[25] = {
  0.44045832024338111077637466616,
 -0.143958836762168335790826895326,
  0.044786499817939267247056666937,
 -0.013343124200271211203618353102,
  0.003824682739750469767692372556,
 -0.001058699227195126547306482530,
  0.000283859419210073742736310108,
 -0.000073906170662206760483959432,
  0.000018725312521489179015872934,
 -4.62530981164919445131297264430e-6,
  1.11558657244432857487884006422e-6,
 -2.63098662650834130067808832725e-7,
  6.07462122724551777372119408710e-8,
 -1.37460865539865444777251011793e-8,
  3.05157051905475145520096717210e-9,
 -6.65174789720310713757307724790e-10,
  1.42483346273207784489792999706e-10,
 -3.00141127395323902092018744545e-11,
  6.22171792645348091472914001250e-12,
 -1.26994639225668496876152836555e-12,
  2.55385883033257575402681845385e-13,
 -5.06258237507038698392265499770e-14,
  9.89705409478327321641264227110e-15,
 -1.90685978789192181051961024995e-15,
  3.50826648032737849245113757340e-16
};
static cheb_series erfc_x15_cs = {
  erfc_x15_data,
  24,
  -1, 1,
  16
};

/* Chebyshev fit for erfc(x) x exp(x^2), 5 < x < 10, x = (5t + 15)/2, -1 < t < 1
 */
static double erfc_x510_data[20] = {
  1.11684990123545698684297865808,
  0.003736240359381998520654927536,
 -0.000916623948045470238763619870,
  0.000199094325044940833965078819,
 -0.000040276384918650072591781859,
  7.76515264697061049477127605790e-6,
 -1.44464794206689070402099225301e-6,
  2.61311930343463958393485241947e-7,
 -4.61833026634844152345304095560e-8,
  8.00253111512943601598732144340e-9,
 -1.36291114862793031395712122089e-9,
  2.28570483090160869607683087722e-10,
 -3.78022521563251805044056974560e-11,
  6.17253683874528285729910462130e-12,
 -9.96019290955316888445830597430e-13,
  1.58953143706980770269506726000e-13,
 -2.51045971047162509999527428316e-14,
  3.92607828989125810013581287560e-15,
 -6.07970619384160374392535453420e-16,
  9.12600607264794717315507477670e-17
};
static cheb_series erfc_x510_cs = {
  erfc_x510_data,
  19,
  -1, 1,
  12
};

static double erfc8_sum(double x)
{
  /* estimates erfc(x) valid for 8 < x < 100 */
  /* This is based on index 5725 in Hart et al */

  static double P[] = {
      2.97886562639399288862,
      7.409740605964741794425,
      6.1602098531096305440906,
      5.019049726784267463450058,
      1.275366644729965952479585264,
      0.5641895835477550741253201704
  };
  static double Q[] = {
      3.3690752069827527677,
      9.608965327192787870698,
      17.08144074746600431571095,
      12.0489519278551290360340491,
      9.396034016235054150430579648,
      2.260528520767326969591866945,
      1.0
  };
  double num=0.0, den=0.0;
  int i;

  num = P[5];
  for (i=4; i>=0; --i) {
      num = x*num + P[i];
  }
  den = Q[6];
  for (i=5; i>=0; --i) {
      den = x*den + Q[i];
  }

  return num/den;
}

inline
static double erfc8(double x)
{
  double e;
  e = erfc8_sum(x);
  e *= exp(-x*x);
  return e;
}

int cheb_eval_e(const cheb_series * cs,
            const double x,
            gsl_sf_result * result)
{
  int j;
  double d  = 0.0;
  double dd = 0.0;

  double y  = (2.0*x - cs->a - cs->b) / (cs->b - cs->a);
  double y2 = 2.0 * y;

  double e = 0.0;

  for(j = cs->order; j>=1; j--) {
    double temp = d;
    d = y2*d - dd + cs->c[j];
    e += fabs(y2*temp) + fabs(dd) + fabs(cs->c[j]);
    dd = temp;
  }

  { 
    double temp = d;
    d = y*d - dd + 0.5 * cs->c[0];
    e += fabs(y*temp) + fabs(dd) + 0.5 * fabs(cs->c[0]);
  }

  result->val = d;
  result->err = GSL_DBL_EPSILON * e + fabs(cs->c[cs->order]);

  return 1;
}

/*-*-*-*-*-*-*-*-*-*-*-* Functions with Error Codes *-*-*-*-*-*-*-*-*-*-*-*/

int gsl_sf_erfc_e(double x, gsl_sf_result * result)
{
  const double ax = fabs(x);
  double e_val, e_err;

  /* CHECK_POINTER(result) */

  if(ax <= 1.0) {
    double t = 2.0*ax - 1.0;
    gsl_sf_result c;
    cheb_eval_e(&erfc_xlt1_cs, t, &c);
    e_val = c.val;
    e_err = c.err;
  }
  else if(ax <= 5.0) {
    double ex2 = exp(-x*x);
    double t = 0.5*(ax-3.0);
    gsl_sf_result c;
    cheb_eval_e(&erfc_x15_cs, t, &c);
    e_val = ex2 * c.val;
    e_err = ex2 * (c.err + 2.0*fabs(x)*GSL_DBL_EPSILON);
  }
  else if(ax < 10.0) {
    double exterm = exp(-x*x) / ax;
    double t = (2.0*ax - 15.0)/5.0;
    gsl_sf_result c;
    cheb_eval_e(&erfc_x510_cs, t, &c);
    e_val = exterm * c.val;
    e_err = exterm * (c.err + 2.0*fabs(x)*GSL_DBL_EPSILON + GSL_DBL_EPSILON);
  }
  else {
    e_val = erfc8(ax);
    e_err = (x*x + 1.0) * GSL_DBL_EPSILON * fabs(e_val);
  }

  if(x < 0.0) {
    result->val  = 2.0 - e_val;
    result->err  = e_err;
    result->err += 2.0 * GSL_DBL_EPSILON * fabs(result->val);
  }
  else {
    result->val  = e_val;
    result->err  = e_err;
    result->err += 2.0 * GSL_DBL_EPSILON * fabs(result->val);
  }

  return 1;
}

int gsl_sf_erf_Q_e(double x, gsl_sf_result * result){
  gsl_sf_result result_erfc;
  int stat = gsl_sf_erfc_e(x/M_SQRT2, &result_erfc);
  result->val  = 0.5 * result_erfc.val;
  result->err  = 0.5 * result_erfc.err;
  result->err += 2.0 * GSL_DBL_EPSILON * fabs(result->val);
  return stat;
}

double gsl_sf_erf_Q(double x){
  EVAL_RESULT(gsl_sf_erf_Q_e(x, &result));
}

int gsl_sf_erf_e(double x, gsl_sf_result * result)
{
  /* CHECK_POINTER(result) */

  if(fabs(x) < 1.0) {
    return erfseries(x, result);
  }
  else {
    gsl_sf_result result_erfc;
    gsl_sf_erfc_e(x, &result_erfc);
    result->val  = 1.0 - result_erfc.val;
    result->err  = result_erfc.err;
    result->err += 2.0 * GSL_DBL_EPSILON * fabs(result->val);
    return 1;
  }
}

double gsl_sf_erf(double x)
{
  EVAL_RESULT(gsl_sf_erf_e(x, &result));
}

